Out-of-Equilibrium Photon Production in the Late Stages of Relativistic Heavy-Ion Collisions

In this work, we assess the importance of non-equilibrium dynamics in the production of photons from the late stages of relativistic heavy-ion collisions. The p$_\mathrm{T}$-differential spectra and $v_2$ of photons from the late hadronic stage are computed within a non-equilibrium hadron transport approach, and compared to the results of a local equilibrium evolution using ideal relativistic hydrodynamics. It is found that non-equilibrium dynamics enhance the late-stage photon production at low p$_\mathrm{T}$ and decreases it at higher p$_\mathrm{T}$ compared to the estimate from hydrodynamics. This same comparison points to a significant increase in the momentum anisotropies of these photons due to non-equilibrium dynamics. Once combined with photons produced above the particlization temperature in the hydrodynamics evolution, the differences between the two approaches appear modest in what concerns the p$_\mathrm{T}$ differential spectra, but are clearly noticeable at low p$_\mathrm{T}$ for the elliptic flow: non-equilibrium dynamics enhance the photon $v_2$ below p$_\mathrm{T}$ $\approx 1.4$ GeV.

==> anc/PiPiCS.txt <==
# sqrt(s) in GeV, cross section in mbarn
# sqrt(s)	sigma
0.3	2.6973571157665983
0.31	3.00528263319059
0.32	3.4201082190439616
0.33	3.8092732172800314
0.34	4.176739009462669
0.35000000000000003	4.640995794474277
0.36000000000000004	5.082757261229551
0.37000000000000005	5.621681744586861
0.38000000000000006	6.138990655632258
0.39000000000000007	6.6337543718092435
0.4000000000000001	7.230376176249907
0.4100000000000001	7.806109677492738
0.4200000000000001	8.49032873244006
0.4300000000000001	9.156470168155863
0.4400000000000001	9.803633193903288
0.4500000000000001	10.570213260543174
0.46000000000000013	11.322468445528285
0.47000000000000014	12.206119099234574
0.48000000000000015	13.082048870304758
0.49000000000000016	13.95062391610102
0.5000000000000002	14.970574019412583
0.5100000000000002	15.993514408618038
0.5200000000000002	17.18892360242107
0.5300000000000002	18.40182919032875
0.5400000000000003	19.63608119532475
0.5500000000000003	21.080947470958396
0.5600000000000003	22.570377651075496
0.5700000000000003	24.310906229279997
0.5800000000000003	26.12921523202421
0.5900000000000003	28.038771867161824
0.6000000000000003	30.2796487072051
0.6100000000000003	32.6670522456908
0.6200000000000003	35.47187867865273
0.6300000000000003	38.50302910672159
0.6400000000000003	41.79897701793571
0.6500000000000004	45.69089234078464
0.6600000000000004	49.97491402197614
0.6700000000000004	55.03180755064758
0.6800000000000004	60.6385285635137
0.6900000000000004	66.85085605213756
0.7000000000000004	74.08931694149285
0.7100000000000004	81.99522305542523
0.7200000000000004	90.89594241782805
0.7300000000000004	100.1334907841179
0.7400000000000004	109.2141095316301
0.7500000000000004	117.87952992182112
0.7600000000000005	124.67299187616615
0.7700000000000005	129.0580606890984
0.7800000000000005	129.75863653301607
0.7900000000000005	126.59107037000095
0.8000000000000005	120.45274264874054
0.8100000000000005	111.8752597439073
0.8200000000000005	102.3045442835558
0.8300000000000005	92.36659364089408
0.8400000000000005	82.77615131636084
0.8500000000000005	74.11924923000441
0.8600000000000005	66.34218808126109
0.8700000000000006	59.60941491888757
0.8800000000000006	53.71076348309749
0.8900000000000006	48.56858062606231
0.9000000000000006	44.17122241070675
0.9100000000000006	40.3262544980245
0.9200000000000006	37.01740969414255
0.9300000000000006	34.09963343917199
0.9400000000000006	31.51751114369014
0.9500000000000006	29.268259883363967
0.9600000000000006	27.26037000896015
0.9700000000000006	25.499226143247977
0.9800000000000006	23.917497085221495
0.9900000000000007	22.495872555170216
1.0000000000000007	21.245233252556833
1.0100000000000007	20.1212155932565
1.0200000000000007	19.136275115081006
1.0300000000000007	18.256532454849935
1.0400000000000007	17.47644702168448
1.0500000000000007	16.808811301091144
1.0600000000000007	16.231076217426313
1.0700000000000007	15.756180574926725
1.0800000000000007	15.367904529793472
1.0900000000000007	15.068243099037906
1.1000000000000008	14.870885684144582
1.1100000000000008	14.768613336830363
1.1200000000000008	14.776758850099865
1.1300000000000008	14.894768190749765
1.1400000000000008	15.13475065092919
1.1500000000000008	15.516923484811421
1.1600000000000008	16.05222606375244
1.1700000000000008	16.765576075685463
1.1800000000000008	17.674976109182037
1.1900000000000008	18.80406131745762
1.2000000000000008	20.176450023363333
1.2100000000000009	21.798292920362442
1.2200000000000009	23.662061074978393
1.2300000000000009	25.711919237377998
1.2400000000000009	27.834399388741897
1.2500000000000009	29.853958642644688
1.260000000000001	31.5058557820434
1.270000000000001	32.53651699413196
1.280000000000001	32.71809888658644
1.290000000000001	31.98609095989287
1.300000000000001	30.492533279345633
1.310000000000001	28.441766846458503
1.320000000000001	26.148657209254587
1.330000000000001	23.800563071838837
1.340000000000001	21.55327641485353
1.350000000000001	19.53824885295076
1.360000000000001	17.743109678765475
1.370000000000001	16.212648055149288
1.380000000000001	14.885813683085113
1.390000000000001	13.739823254942316
1.400000000000001	12.790388692444578
1.410000000000001	11.97238675127633
1.420000000000001	11.303306040813542
1.430000000000001	10.725856939566162
1.440000000000001	10.225462648949007
1.450000000000001	9.824996296791953
1.460000000000001	9.47775096169244
1.470000000000001	9.208995893538622
1.480000000000001	8.977161623921388
1.490000000000001	8.776861697941746


==> anc/README.md <==
## README

The data points of all figures can be found in the `anc` directory. The files are named exactly as the plots. The only exception is that some data files carry the extension `_SMASH` or `_MUSIC` owing to different binnings in the x-direction.

The headers describe the content as well as the units and structure of the files.


==> anc/hadron_spectra_pT.txt <==
# pT spectra are divided by 1/(2*pi*pT) and by the bin width in pT and y, at mid-rapitidy. spectra are in GeV^-2, pT in GeV. 
# pT RHIC_pT_pion RHIC_pT_pion_error RHIC_pT_kaon RHIC_pT_kaon_error RHIC_pT_proton RHIC_pT_proton_error LHC_pT_pion LHC_pT_pion_error LHC_pT_kaon LHC_pT_kaon_error LHC_pT_proton LHC_pT_proton_error 
0.05	502.0534722086684	0.6145439247968428	24.41038939671945	0.1322446855537649	2.26557061491313	0.04325725264499693	920.3452894175032	0.8731504762610043	37.3759468357007	0.16632005027607427	3.1958312572852585	0.05152197042351967
0.15	361.9029556131378	0.3072037138404525	23.39922499160894	0.07710341324037709	2.288648081661455	0.025867526632011823	665.2989625962639	0.41182751026880937	36.12047959294413	0.09863668934860625	3.1414533183955275	0.029559842480496725
0.25	230.81604776845214	0.2075522411923552	21.28952011763047	0.05495599396832029	2.219733991302664	0.018018998427792834	434.9328989035803	0.25690016085114714	33.858940903256	0.07390836002837105	3.152541112764263	0.022379965613129556
0.35	144.20631506198907	0.12439913122154914	18.44298848759104	0.04620786798099562	2.143362355038996	0.015482935864208703	281.75779354279496	0.17759909445962938	30.493746050100526	0.05941447473997443	3.1055676681317124	0.01828192171611709
0.45	90.96297407767773	0.09253734984848426	15.379584248033991	0.03845997477912039	2.0772372655877205	0.013107358828350455	184.5951533898322	0.12306055669368644	26.734405243512434	0.053614545476826994	3.05206129202558	0.015851393495513635
0.55	58.07484295951714	0.06385694247870899	12.34478081776691	0.03115725901810491	1.982925904613114	0.012070113221868203	122.65304626639293	0.09591041820381124	22.52064147697104	0.04074400172505184	2.9721462190851944	0.01505862050266329
0.65	37.428284326602075	0.047998178818143625	9.498979138120822	0.02390995781506865	1.8564199842876579	0.010425025817827002	82.68742034740296	0.07099957316594818	18.535613166559685	0.033340292230784434	2.839201757880111	0.013810713311422598
0.75	24.44566874243815	0.03546688533749951	7.202132536442146	0.020015257244914517	1.7012602383569666	0.009902846972830006	56.447536718050216	0.05465045008529337	14.822046798500516	0.027591443465981847	2.7112575072181344	0.012428260031373508
0.85	16.117667897193623	0.028083061116004508	5.360900206663595	0.015533739437992878	1.5127209238110855	0.008456474494102277	38.87668432850251	0.041792984350479255	11.642745810500704	0.023413949564929953	2.5591178643629173	0.011183291814153059
0.95	10.707106913627499	0.020726541843209167	3.937660823612535	0.011608845109589245	1.3713292491354834	0.007813216305197289	27.042770272579638	0.033383725949572396	9.016630120713003	0.020412868192619945	2.377649201153633	0.010341341019459263
1.1	5.891445762748284	0.01050872733464243	2.4299885226004507	0.006658854755016664	1.0937380890320876	0.004329126593149921	16.05766669642196	0.016742627014759873	6.096375837768088	0.010798182064238378	2.0690685175616026	0.00661894962519706
1.3	2.6772922100039334	0.006418972063652635	1.2420053871533783	0.004311999149252447	0.7624746042894801	0.003406172161130367	8.070089119713767	0.011892464059089234	3.5139881098699224	0.006933688759142434	1.6465956165248714	0.004944239028564691
1.5	1.2398037437739404	0.004220431679819955	0.6370707113730084	0.0029089461436035695	0.4966429999182594	0.0025852711888727556	4.152591197682187	0.007604564111794651	1.9866117884088108	0.0052419905269648305	1.2142461124957669	0.003961222341396392
1.7	0.5740578366492526	0.002545544150739901	0.31577042863592736	0.0018821116198188303	0.30485193143704953	0.0018993383254395256	2.1497385835363962	0.004758087803567715	1.1233647391338462	0.0036147378606611272	0.8633570534268074	0.003151485669044815
1.9	0.26992468933986646	0.0016925107645984743	0.15997165924723533	0.0013141554625815369	0.17875613082005506	0.0014263808552681604	1.142502135561123	0.0032990526736994636	0.6314681781569753	0.0024801044094179734	0.5836902830695859	0.002453226706702998
2.2	0.09313729183948727	0.0006053474856099791	0.05967406076496689	0.0005031814690408848	0.07964981470189852	0.0006169399165076769	0.4588048164876106	0.001432275319282944	0.2754917807553745	0.0011441301327491532	0.31127451426756936	0.0011290684137887732
2.6	0.02204448995421877	0.00027856855185256124	0.01589253926932051	0.00025400031746689153	0.023877067303762472	0.0002984894517758569	0.13623050994269734	0.0007190763221505265	0.08749696030076073	0.0005694868233308249	0.12323413153685193	0.0006970875113900931
3.0	0.005222271570202816	0.00013548356373381998	0.003962294937391978	0.0001136998463396714	0.007118867975381235	0.0001556091916530708	0.04087297882278737	0.00037779127041888795	0.028293106862565476	0.00030243322631945743	0.045425473340811796	0.0004001936501910013
3.4	0.0012843569856129055	6.040322558562966e-05	0.000959610686289369	5.1828029490394595e-05	0.0018402290295000399	7.090479442616339e-05	0.012805536505757829	0.00018358309622306437	0.009280137490578898	0.00016949625180056065	0.016436258645041692	0.00021364244104325189
3.8	0.0003036508782674319	2.778215727023694e-05	0.00025915031852134275	2.5207228465970563e-05	0.0005261536769978777	3.6879918576315364e-05	0.004180434936147317	0.00010571847108494574	0.0029684491030626528	9.351753802363062e-05	0.005743189887230565	0.00012780793171448653
4.2	7.815644526834146e-05	1.428279101928008e-05	6.868293675096674e-05	1.2747485968834227e-05	0.00013973425063127715	1.810586892197705e-05	0.0013618168493726164	5.732755815677674e-05	0.0009402457203494413	5.013456342939355e-05	0.00209127700521047	6.961326153581246e-05
4.6	2.5949175504113373e-05	7.386902304259712e-06	1.7299450336075585e-05	6.062390347746449e-06	3.892376325617006e-05	8.976846592185663e-06	0.0003762630448096439	2.6367629191967614e-05	0.0003632884570575873	2.7167107775967258e-05	0.0007179271889471367	4.0646996622722714e-05


==> anc/hadron_spectra_v2.txt <==
# v2 is provided in %, pT in GeV. 
# pT RHIC_v2_pion RHIC_v2_pion_error RHIC_v2_kaon RHIC_v2_kaon_error RHIC_v2_proton RHIC_v2_proton_error LHC_v2_pion LHC_v2_pion_error LHC_v2_kaon LHC_v2_kaon_error LHC_v2_proton LHC_v2_proton_error 
0.0258620689655	0.12607551477600001	0.052110867211499996	0.31709922795400003	0.25085773822	1.4344328206299999	0.819761734882	-0.0650218895252	0.0447653618306	-0.0433140120177	0.20971499910699998	-0.11353949565400001	0.769281408502
0.0775862068966	0.0749283873723	0.0316781945354	0.0174592578995	0.12935725745	-1.0093443498099999	0.462447848479	-0.0127056887165	0.025954945631300002	-0.304801306392	0.12285642215999999	-0.867966636363	0.418852365718
0.129310344828	0.289070858049	0.027807261178800002	-0.17919456248399998	0.11715946222399999	-0.300514689059	0.346296887098	0.0663168477532	0.0214775181661	0.136513892347	0.089599500722	-0.45927571353499996	0.332132461125
0.181034482759	0.691611100993	0.023651682628100003	0.191282880222	0.0917802012112	0.014617288699899998	0.291980854289	0.453935195159	0.019746120031900002	0.0356019778332	0.0862037047511	-0.686357641083	0.264460579958
0.23275862069	1.2746741265800001	0.0246684493299	0.410074162106	0.0796560701765	0.404985544523	0.281215689564	1.0388317709100001	0.0195156228739	0.175932660415	0.07382562912509999	-0.40581139033400004	0.256157671309
0.284482758621	1.8561274165800001	0.024156801138699998	0.695519894566	0.071870169017	0.0868632689812	0.242363909805	1.6651034387699999	0.0198480228911	0.392385548754	0.0683546713556	-0.918046989269	0.21736680948
0.336206896552	2.33652030586	0.025375776117799998	0.979833573982	0.0763480938157	-0.025670744467600003	0.214044803775	2.34256858991	0.0189190974336	0.776645873828	0.0621162923832	-0.598668808111	0.203445676451
0.387931034483	3.00781830377	0.0282449166209	1.85472197421	0.0769929259426	0.22617730927	0.211520443781	3.09904647118	0.021789724195999997	1.29751353872	0.059806298154899996	-0.172101067338	0.185996438525
0.439655172414	3.49850125854	0.0294657714699	2.1203069498000002	0.0727250191579	0.591822458129	0.194542869683	3.72282525145	0.0230645037102	1.6927601063500002	0.0588835539091	-1.27382743663	0.17848081176400002
0.491379310345	4.08946623311	0.0314982201926	2.69117044397	0.0702762128424	0.218032252212	0.17472799715999998	4.51868855373	0.0234171338978	2.53466446074	0.05807857105710001	-0.46640742687500003	0.177282393354
0.543103448276	4.67615361776	0.0342918275354	3.3412482386800004	0.0750413806571	0.776188325295	0.17955767994000002	5.05876053147	0.0245177603169	3.02949255539	0.0634041374959	-1.13870114205	0.173389561465
0.594827586207	5.1812088797	0.0368479611014	3.92149194616	0.0753836041223	0.728985974488	0.177159379386	5.68384547249	0.027393086326000002	3.7880292760200005	0.0592859022204	-0.796258727925	0.145307004188
0.646551724138	5.74820889877	0.0371477110252	4.41249921849	0.0810957190043	1.3053585828299998	0.18498586061199998	6.425837153320001	0.028191385043499998	4.33372916878	0.0592378270309	-0.8058517407660001	0.160523225116
0.698275862069	6.10822719071	0.0398265020847	4.89798947793	0.0794323237157	1.0056291991300002	0.165011709373	6.73193299449	0.028655423701100004	5.2562169570599995	0.0605709677953	0.0805079166931	0.14646386667
0.75	6.6003724096	0.0471493248718	5.23773574476	0.0815122922413	1.83835421242	0.170677055574	7.3125412859	0.032269349788	5.9305236065499995	0.06455879256250001	-0.259195280244	0.14353388258400002
0.801724137931	7.04621655488	0.0483169523472	6.24447978564	0.085539617697	2.46647539267	0.173146107691	7.85161010581	0.0349259702262	6.26724040507	0.06377398499260001	0.547905708281	0.150521923754
0.853448275862	7.534309461079999	0.051006491328599995	6.63124748869	0.0922904674105	2.62270476575	0.164002810176	8.28465124593	0.0345258389347	6.895497596449999	0.0667111064449	0.959525231372	0.131275788565
0.905172413793	7.9528675057300005	0.056736125752900005	7.159224947959999	0.0974065939177	3.204402854	0.162234039652	8.57463396382	0.038996228714	7.597278219960001	0.0634096087321	1.74983815388	0.14615403658599999
0.956896551724	8.25162294763	0.061193303694199994	7.1832448405600005	0.102048261813	3.34296772173	0.180660238814	9.238428860740001	0.0409482174893	8.08132280345	0.07370681948959999	2.6736685447	0.133508527915
1.00862068966	8.7892187343	0.063967125246	7.892750873680001	0.102537040607	4.0377487835000005	0.175630569312	9.43064785906	0.0435860445659	8.41748591453	0.0778509884536	2.76640948593	0.139804468136
1.06034482759	9.172705887540001	0.0669593119363	8.494836562589999	0.11182250487800001	5.70721561428	0.17415681668	9.715648068830001	0.0456913628617	9.03825525249	0.0861857636063	3.3294562672399994	0.128460948344
1.11206896552	9.66859001335	0.077207498778	8.51331306898	0.11801861942399999	5.2184481840300005	0.171296144491	10.1287913264	0.0509191655776	9.59208619108	0.0852943489968	4.41362000851	0.135975718193
1.16379310345	9.77904308328	0.0870294294787	8.92538817681	0.130281008707	5.73753528374	0.180414227246	10.4183867081	0.0548489656927	9.878309879740002	0.0865523995851	4.61459147009	0.14429271017700002
1.21551724138	9.95099536124	0.0907435113203	9.37866982231	0.136646222597	6.794748789910001	0.188509339688	10.441294211799999	0.0563621801313	10.339629150599999	0.0866011476322	5.72801680482	0.14174695268999998
1.26724137931	10.3797248796	0.10434078657700001	9.202955760830001	0.143556163784	7.88377357467	0.197795026994	10.896775082600001	0.0634099315061	10.7801345077	0.0916111617428	6.708952084140001	0.141029140698
1.31896551724	10.302018001099999	0.0995783687114	9.58648121855	0.163594487041	8.26833397785	0.18641316387	11.0236866545	0.0658477764808	10.6723144591	0.0975844153822	8.025714982390001	0.151549713665
1.37068965517	10.641778752	0.11944727453500001	10.139580196599999	0.16026299802799998	8.54029255159	0.20203680962599999	11.0951896015	0.0706246101496	11.0120226764	0.109622378549	7.74427214237	0.14970332956399998
1.4224137931	11.539394429	0.131185437062	11.1316657635	0.185140307832	9.62829765236	0.204422002194	11.458911114500001	0.0772672645057	10.980145479599999	0.112969911457	8.13694210215	0.147590284055
1.47413793103	11.5068670265	0.127783941751	10.768952823	0.19815472693600003	9.17747841211	0.212005966598	11.3918249426	0.0853487079223	11.5534721596	0.121444629164	9.310736157620001	0.15126620942799998


==> anc/int_v2_photons.txt <==
# pT in GeV, v2 in %
# t 	v2_int (2to2) 	v2_int_error (2to2) 	v2_int (brems) 	v2_int_error (brems) 	v2_int (tot) 	v2_int_error (tot) 
0	0	0	0	0	0	0
#1	0.0120881199929	0.02755019541	0.0456916539128	0.0317268863886	0.0472803268131	0.0268456922177
2	-0.00288859028226	0.00989996176639	0.0100197736983	0.0129235449157	0.00878562293761	0.0126143781426
3	-0.000565494507945	0.00733783979459	0.0175924884587	0.00783965864993	0.0166962524122	0.00765528170059
5	0.00925126113148	0.00444739787649	0.0387974132756	0.00314134916609	0.0379703158447	0.00305541182568
10	0.0120266261117	0.00127818708618	0.0317699646513	0.000830538850306	0.0311787033345	0.000804561108625
20	0.00854866043687	0.000697655051428	0.0265018228972	0.000398321090178	0.0259328974293	0.000387379307332
50	0.00833740125226	0.000541391748182	0.0270040304768	0.00029312890859	0.0265044211906	0.00028651055898
100	0.00776864524073	0.000522654741958	0.0271069417694	0.000264263163498	0.0266332411419	0.000258407749686
200	0.00753556397814	0.000500590300231	0.0264767105628	0.000246348430824	0.0260344822521	0.000241497037916
500	0.00744965694094	0.000499868284324	0.0257672274273	0.000236930087587	0.0253486952459	0.000232706965763
10000	0.00740991824841	0.000498365594363	0.0256173932627	0.000235062154631	0.0252018522471	0.000230848929214


==> anc/ratio_spectra_MUSIC.txt <==
# pT in GeV 
# pT ratio_RHIC_lower ratio_RHIC_upper ratio_LHC_lower ratio_LHC_upper  
0.2	0.011800897276339189	0.010274095549311206	0.011340784070593347	0.009778829260766746
0.4	0.08313193158390086	0.06841607125504622	0.06577393941158022	0.05315850064334649
0.6	0.21354099525448134	0.17718012808889755	0.16096040672512488	0.13052897431161284
0.8	0.3619928526923312	0.310851558253928	0.27909643023802594	0.23325356252211957
1.0	0.4949681197672796	0.440424850654166	0.398082744575694	0.3445180474964262
1.2	0.6001691514008212	0.5496649505183598	0.5030075316542288	0.4491164513169385
1.4	0.6791544540455275	0.6355385688001283	0.5890097250636	0.5393096120192818
1.6	0.7377282191385317	0.70124906855831	0.6571842762232709	0.6135416494074605
1.8	0.7814744342892421	0.7513511080543748	0.7106699209162987	0.6733428030871728
2.0	0.8146569335887948	0.789857071971758	0.7527173439060881	0.721207525110446
2.2	0.8402928815800984	0.8198409540399563	0.7860460630612082	0.7595917367182882
2.4	0.8604690895357715	0.8435391531744528	0.8127582839901748	0.7905732231785161
2.6	0.8766301844244616	0.8625531226735214	0.8344291768079823	0.8157995328219393
2.8	0.889786095063493	0.8780297523730158	0.8522233176668027	0.8365392433513502
3.0	0.9006540995407318	0.8907972367265046	0.8670073291099293	0.8537603111185527
3.2	0.9097511141799801	0.9014599342386806	0.8794256849813296	0.8681994197314852
3.4	0.9174563533495048	0.9104651356710094	0.8899637381143015	0.8804179606010969
3.6	0.9240521995600411	0.9181477799619125	0.8989918859772961	0.8908486026445878
3.8	0.9297520089802704	0.9247624481678297	0.9067931682014515	0.8998254520026568
4.0	0.9347194635519056	0.9305047239396572	0.9135878826859564	0.9076096887949011


==> anc/ratio_spectra_SMASH.txt <==
# pT in GeV 
# pT ratio_RHIC ratio_RHIC_error ratio_LHC ratio_LHC_error  
0.02	0.0012342797544694008	1.7309398561572848e-05	0.0002189756825745655	4.87455583905691e-06
0.14	0.05560376089842366	0.00024428669165867784	0.05206265424462783	0.00016368206492949771
0.26	0.15317182250864983	0.0004931542636964917	0.1349334198090716	0.00029165917999513565
0.38	0.2544224765066858	0.0007789912344303066	0.2120389976122906	0.00042349029639547555
0.5	0.3525292166429517	0.0010260286800438457	0.2841455055491714	0.0005695445649077099
0.62	0.4434796471671727	0.0014619224093037717	0.35516760693501565	0.0007897316177495087
0.74	0.527148886639844	0.001889466291881382	0.42519719719991744	0.0010059865807146005
0.86	0.6066907152426313	0.002349882406665123	0.4925421809389269	0.0013946456497892633
0.98	0.6821184105766643	0.0030474584893261532	0.5562655783743301	0.001762388523394044
1.1	0.7307032254959098	0.0034117355699866125	0.6171625720580282	0.00215104736572573
1.22	0.7766019984871964	0.004492307140040305	0.6662636431115695	0.0026218139719810865
1.34	0.8304850192606065	0.005073552120948934	0.7187923068890737	0.0032031114764143214
1.46	0.8586992008504308	0.006005773069001373	0.7646425680912385	0.0038042706202182715
1.58	0.8864337543561543	0.0070473824962579415	0.7986949324871809	0.0044327958730549935
1.7	0.9038038752532532	0.008843895131668928	0.8255101342773274	0.005057686904692169
1.82	0.913070474197707	0.009558290876051492	0.8545059002710823	0.005733014319966964
1.94	0.9280024468121476	0.01159794333359076	0.8659770386816155	0.007412601096034262
2.06	0.9438533583772104	0.015683318242645926	0.8906631116215574	0.008649579453576542
2.18	0.9634457446822887	0.010298119336091736	0.9191984191761928	0.007076058410121506
2.3	0.9626979924644377	0.012638514798145683	0.9210203915595969	0.00907046465510697
2.42	0.9482139421225081	0.028009492581227008	0.9196593641853696	0.01279240809284578
2.54	0.9684982249499989	0.016189317190654483	0.940454102109744	0.010884404889692351
2.66	0.9747885718460417	0.024383767906163322	0.947879783560313	0.014176815396597847
2.78	0.9894136611127278	0.01048094256386223	0.9514949702998483	0.013390522463392167
2.9	1.0	0.0	0.9822110953578954	0.0066393965512713815
3.02	0.9999732426833975	2.6785342307851083e-05	0.9460558215369609	0.028458757645322418
3.14	1.0	0.0	0.9417275062021746	0.03859351764030009
3.26	0.9961669943495826	0.0038267176726498853	0.965866633444957	0.021144680093383116
3.38	1.0	0.0	0.9894357797726482	0.007933236585144459
3.5	1.0	0.0	0.978512929314604	0.012308670926887423
3.62	1.0	0.0	0.9969446421559403	0.002207605042843713
3.74	1.0	0.0	1.0	0.0
3.86	1.0	0.0	1.0	0.0
3.98	1.0	0.0	0.9990310707676082	0.0009699574675567591


==> anc/spectra_MUSIC.txt <==
# pT in GeV, spectrum in GeV^-2, normalized to 2*pi*pT and evaluated at midrapidity 
# pT dNdpt_MUSIC_RHIC_below150MeV dNdpt_MUSIC_RHIC_above150MeV dNdpt_MUSIC_LHC_below150MeV dNdpt_MUSIC_LHC_above150MeV 
0.2	1.972016282072	11.993994772	4.589194435855	31.475171954
0.4	0.227369941981	2.1614095005	0.578703126018	6.0867510216
0.6	0.050656879004000004	0.71054498494	0.136576134307	2.1007576828
0.8	0.0156542087993	0.28577596072	0.044141507738000005	0.89203096921
1.0	0.0058117162168999995	0.12499483001	0.0172057382766	0.41586338684
1.2	0.00239603503153	0.057182006796	0.0075333077935	0.2042290235
1.4	0.00105036061837	0.026952628051	0.0035501733274	0.10381641743
1.6	0.00047824282158000003	0.013000167891	0.0017552594288	0.054156465389
1.8	0.00022329780459	0.0063931887217	0.00089654851653	0.028850580797
2.0	0.000106158048283	0.0031983412303	0.0004686628686	0.015647003703
2.2	5.1174188963899997e-05	0.0016250933382	0.000249250106981	0.0086205020208
2.4	2.49499522831e-05	0.0008375969281	0.00013434976642	0.0048165754632
2.6	1.2282537875500001e-05	0.00043745556164	7.3207576802e-05	0.0027256354916
2.8	6.09828287136e-06	0.00023129236792	4.0254845698099994e-05	0.0015603838693
3.0	3.0511600646699998e-06	0.00012368972448	2.2308776983300003e-05	0.00090282573555
3.2	1.53737352843e-06	6.6848083874e-05	1.24485127771e-05	0.00052748121382
3.4	7.796937501260001e-07	3.6482403322e-05	6.98922365228e-06	0.00031095630004
3.6	3.97839811133e-07	2.0090479888e-05	3.94609229453e-06	0.0001848289805
3.8	2.04157881625e-07	1.1155789729e-05	2.2393859654100003e-06	0.00011069657717
4.0	1.0532962265049999e-07	6.241982017e-06	1.27687073954e-06	6.6762080772e-05


==> anc/spectra_SMASH.txt <==
# pT in GeV, spectrum in GeV^-2, normalized to 2*pi*pT and evaluated at midrapidity 
# pT dNdpt_SMASH_RHIC dNdpt_SMASH_RHIC_error dNdpt_SMASH_LHC dNdpt_SMASH_LHC_error 
0.02	469.89921097711505	0.3522606226501653	1048.174905174574	0.5547422974549552
0.14	9.146970172230949	0.009227827524105002	22.312090119553098	0.01502450866955937
0.26	1.9073463109103956	0.002637953476319575	4.8499417330304215	0.004384484718630231
0.38	0.5950963302890976	0.0011481639128936307	1.5814780053381623	0.0018538980285353187
0.5	0.22423023282826304	0.0005302724229488016	0.6205002043999984	0.0008824873115017996
0.62	0.0951600184631671	0.00029508308369099643	0.27440936529631116	0.0005219456558645172
0.74	0.04426247360355328	0.00016282065568028344	0.13139325960385986	0.000288732601923086
0.86	0.021681918083185765	9.201163647767597e-05	0.06704258945920485	0.00018873297719541516
0.98	0.011205113998153342	5.7487873256274374e-05	0.03596280267574583	0.00011874208239407446
1.1	0.006152896563005626	3.468931827988117e-05	0.02000836136308457	7.511800370199842e-05
1.22	0.003425336827389016	2.384215220272784e-05	0.011627742564596751	5.051870921297637e-05
1.34	0.001937760412779507	1.4652578588406567e-05	0.006885919843974133	3.463326886635916e-05
1.46	0.001133711087747756	9.647153185796614e-06	0.004175316952297444	2.3411294620003402e-05
1.58	0.0006932464164916227	7.433544710721674e-06	0.0025981855539973704	1.659699376987135e-05
1.7	0.000415277084890499	5.102272085474138e-06	0.0016565330465005052	1.1923759852302379e-05
1.82	0.0002581990048304574	3.5331894098571655e-06	0.0010513353266531867	8.34332095369798e-06
1.94	0.0001586904150208076	2.655323617755285e-06	0.0006919030484387786	6.904121079426657e-06
2.06	9.897439594233348e-05	2.0382466642124906e-06	0.00045116564098956634	5.204745599433922e-06
2.18	6.073437941247569e-05	1.0935753725558775e-06	0.0002990875379607798	3.1654542594088113e-06
2.3	3.9914869362047375e-05	9.825026865093655e-07	0.0001952414682953723	2.403356402226749e-06
2.42	2.499453818146641e-05	9.192188560900188e-07	0.0001316615372446003	2.169782150212036e-06
2.54	1.6131800316878526e-05	4.940087839886067e-07	8.839793978810624e-05	1.3569594985255462e-06
2.66	9.59358811228121e-06	3.6469299742208206e-07	6.0524167038281046e-05	1.2142226915395121e-06
2.78	6.47854916476272e-06	2.3892030375472564e-07	4.1513449744325624e-05	8.679123935873199e-07
2.9	3.995439768490967e-06	1.5457820047330616e-07	2.7583113172073092e-05	5.059050751126741e-07
3.02	2.349356601928257e-06	1.089204530887388e-07	2.008248303020797e-05	6.877661309240971e-07
3.14	1.6238727100094297e-06	9.684582809068293e-08	1.3547311410140458e-05	6.17441527177949e-07
3.26	1.1526426235863407e-06	7.635105056321831e-08	9.579773745368821e-06	3.341618907504572e-07
3.38	6.477243632788019e-07	5.469133340953904e-08	6.548494658122479e-06	2.1094696531069798e-07
3.5	5.288874793631379e-07	5.528908828323409e-08	4.547366904127945e-06	1.360584536067109e-07
3.62	2.70620414693119e-07	2.6990187220175708e-08	3.255286755469077e-06	1.1579879881254525e-07
3.74	1.9799830771218707e-07	2.662632543157097e-08	2.062191546870664e-06	8.77639778638702e-08
3.86	1.1317322224091054e-07	1.5319791397878636e-08	1.4960937674695234e-06	7.469308318955581e-08
3.98	9.249889539158905e-08	1.700839584721724e-08	1.0940671276101817e-06	6.972392922523944e-08


==> anc/spectra_sum_MUSIC.txt <==
# pT in GeV, spectrum in GeV^-2, normalized to 2*pi*pT and evaluated at midrapidity 
# pT dNdpt_MUSIC_above150MeV_RHIC dNdpt_MUSIC_above150MeV_plus_MUSIC_RHIC_lower dNdpt_MUSIC_above150MeV_plus_MUSIC_RHIC_upper dNdpt_MUSIC_above150MeV_LHC dNdpt_MUSIC_above150MeV_plus_MUSIC_LHC_lower dNdpt_MUSIC_above150MeV_plus_MUSIC_LHC_upper 
0.2	11.993994772	13.9674651586	17.3379124983	31.475171954	36.06796597030001	44.075571002000004
0.4	2.1614095005	2.38881119504	2.78022977328	6.0867510216	6.665603515999999	7.696638940299999
0.6	0.71054498494	0.761193873306	0.8463067917	2.1007576828	2.23732746949	2.47821720942
0.8	0.28577596072	0.301425526234	0.326961908847	0.89203096921	0.936162348527	1.01234742328
1.0	0.12499483001	0.1308046350915	0.14011633070700003	0.41586338684	0.433063865353	0.46217265543
1.2	0.057182006796	0.05957728374929999	0.06341152489539999	0.2042290235	0.2117598744849	0.22436439529
1.4	0.026952628051	0.0280026866274	0.029706850915799998	0.10381641743	0.10736545530040001	0.11330281051330002
1.6	0.013000167891	0.013478284821329997	0.014273917517799998	0.054156465389	0.055911197598200006	0.05887307424100001
1.8	0.0063931887217	0.006616432349949999	0.007000355655109999	0.028850580797	0.029746880252340003	0.031284437801500004
2.0	0.0031983412303	0.00330447541777	0.00349409311085	0.015647003703	0.016115545167530006	0.016936678751000005
2.2	0.0016250933382	0.0016762566773030005	0.0017715404413700005	0.0086205020208	0.008869691635110004	0.009317452732880004
2.4	0.0008375969281	0.0008625418061309996	0.0009110728965569996	0.0048165754632	0.004950894582559999	0.00519895277519
2.6	0.00043745556164	0.000449735657139	0.000474727777524	0.0027256354916	0.002798826864669	0.00293797013101
2.8	0.00023129236792	0.00023738945615600003	0.00025038013641900004	0.0015603838693	0.001600630185087	0.00167947160077
3.0	0.00012368972448	0.00012674028769790009	0.00013354772036000009	0.00090282573555	0.00092512984352	0.0009701815703399999
3.2	6.6848083874e-05	6.838515525589995e-05	7.197826275899996e-05	0.00052748121382	0.0005399271438050002	0.0005658578189840002
3.4	3.6482403322e-05	3.7261942397550006e-05	3.9170889801500005e-05	0.00031095630004	0.00031794410561409984	0.00033296435414999985
3.6	2.0090479888e-05	2.048823984001001e-05	2.1508511644800012e-05	0.0001848289805	0.00018877426482090002	0.00019752430291100002
3.8	1.1155789729e-05	1.135990626563e-05	1.190823214502e-05	0.00011069657717	0.00011293550092540008	0.00011805923054030008
4.0	6.241982017e-06	6.347290252580003e-06	6.643497131590003e-06	6.6762080772e-05	6.803868628529997e-05	7.105326442189997e-05


==> anc/spectra_sum_SMASH.txt <==
# pT in GeV, spectrum in GeV^-2, normalized to 2*pi*pT and evaluated at midrapidity 
# pT dNdpt_MUSIC_above150MeV_plus_SMASH_RHIC dNdpt_MUSIC_above150MeV_plus_SMASH_LHC 
0.1	nan	nan
0.3	6.34619386974244	17.082276040787036
0.5	1.463356234945439	4.1968330389567265
0.7	0.5071388261791059	1.5359370977806566
0.9	0.20656355242169408	0.6630954908301873
1.1	0.09070345438397967	0.3114940831951189
1.3	0.04161185107521967	0.1538001720805412
1.5	0.019692339860133114	0.07855765386232237
1.7	0.009530407598966655	0.04118361230732516
1.9	0.004707464355407153	0.02204444508016301
2.1	0.0023620016345692156	0.012001763240735765
2.3	0.001207225201656255	0.006640906789382946
2.5	0.0006246241212856384	0.003728375639311598
2.7	0.00032662222847201154	0.0021148393707389225
2.9	0.0001731409243789621	0.0012143610482068387
3.1	9.296974429047793e-05	0.0007049899615773415
3.3	5.0317831313386056e-05	0.00041280765563715086
3.5	2.757355243140672e-05	0.00024423698658330864
3.7	1.5181654875977098e-05	0.00014557767101229657
3.9	8.463438832756232e-06	8.729067512494674e-05


==> anc/thermal_photon_comparison.txt <==
# photon energy in GeV, photon rate in GeV^-2 fm^-4 
# k rate_T100MeV rate_T100MeV_error rate_T120MeV rate_T120MeV_error rate_T140MeV rate_T140MeV_error rate_T160MeV rate_T160MeV_error rate_T180MeV rate_T180MeV_error rate_T200MeV rate_T200MeV_error 
0.005	0.00938729612	0.00168865028	0.0421507281	0.00287205669	0.136805105	0.00689917867	0.349682365	0.0154338209	0.771780543	0.0221965421	1.47828439	0.0401773491
0.015	0.00153414559	0.000273303408	0.00679993394	0.000460226797	0.0219894315	0.00112469235	0.0559269177	0.00250745644	0.122936063	0.00349100706	0.235068175	0.00645440045
0.025	0.000688767016	0.00012587152	0.00308285779	0.000214080459	0.00993078591	0.000507594872	0.02529753	0.00113682187	0.0555407073	0.00154183225	0.105704068	0.00291636999
0.035	0.000405886653	7.39499131e-05	0.00182377522	0.000126592729	0.00589933718	0.000297106189	0.0150488967	0.000690260891	0.0330944725	0.000936372153	0.0630602556	0.00176170465
0.045	0.000272086715	4.92522042e-05	0.0012241821	8.28582457e-05	0.00398996641	0.000206654996	0.0101884489	0.000458806181	0.0224260103	0.000638727041	0.0427960518	0.00117357078
0.055	0.000196893395	3.64509909e-05	0.000889647189	6.0852056e-05	0.00290769467	0.000149024504	0.00743996891	0.000334754419	0.0164097955	0.00046251505	0.0313556331	0.000868789701
0.065	0.000148728796	2.71960169e-05	0.000680349059	4.63899222e-05	0.00222550312	0.000113072075	0.00570759548	0.000262560566	0.0126226428	0.000364548575	0.0241292946	0.000670679588
0.075	0.000117068644	2.14591655e-05	0.000536793857	3.7314185e-05	0.00176457664	9.33863828e-05	0.00453749666	0.000204556482	0.0100439036	0.00029047286	0.0192393824	0.000532300195
0.085	9.41096143e-05	1.73737583e-05	0.000434998652	3.05676587e-05	0.00143318979	7.53689095e-05	0.00369606472	0.000167180585	0.00820581535	0.000237661547	0.0157301197	0.000439286331
0.095	7.72104769e-05	1.46710824e-05	0.000358227953	2.45374455e-05	0.00118696894	6.35709151e-05	0.00306767625	0.00014130871	0.00683326994	0.000195742892	0.0131218333	0.000363734558
0.105	6.39573137e-05	1.19749271e-05	0.000299998091	2.08332963e-05	0.00099843096	5.35243264e-05	0.00258846304	0.000117856817	0.00577371509	0.000168418057	0.0111010411	0.000309847548
0.115	5.4138898e-05	1.01288022e-05	0.000254075114	1.7596776e-05	0.000850205397	4.58988224e-05	0.0022071577	9.87385332e-05	0.00493752513	0.000145076742	0.00951077866	0.000265862886
0.125	4.5719798e-05	8.59365437e-06	0.000216927437	1.48932182e-05	0.000729640171	3.90085613e-05	0.00190180771	8.67281758e-05	0.0042594592	0.000126184825	0.00822383968	0.000233129111
0.135	3.91718018e-05	7.46053036e-06	0.000186867258	1.30773677e-05	0.000629656927	3.42885013e-05	0.00164747916	7.50131807e-05	0.00370407738	0.000108772242	0.0071657645	0.000199189991
0.145	3.35713504e-05	6.47727684e-06	0.000161576752	1.16122054e-05	0.000547838669	2.96906156e-05	0.00143738492	6.59025455e-05	0.00324425589	9.78067643e-05	0.00628783986	0.000177234593
0.155	2.89263353e-05	5.60970909e-06	0.000139938488	9.76499429e-06	0.000478438708	2.64966492e-05	0.00126008689	5.62591649e-05	0.00285256029	8.50768736e-05	0.00554336954	0.000158153167
0.165	2.50609077e-05	4.82497336e-06	0.000121871812	8.89169922e-06	0.000418417369	2.29136477e-05	0.00110952092	5.03561105e-05	0.00252054324	7.72185722e-05	0.00490966106	0.000137033421
0.175	2.17576244e-05	4.11501851e-06	0.000106299475	7.74629594e-06	0.000368157843	2.06990426e-05	0.000978425223	4.40208628e-05	0.00223357258	6.75159387e-05	0.00436677889	0.000124459916
0.185	1.88440561e-05	3.71656687e-06	9.3273853e-05	6.75017084e-06	0.000324291067	1.84596831e-05	0.000866708988	3.9523851e-05	0.00198393037	6.17588987e-05	0.00389754764	0.000111658123
0.195	1.63540715e-05	3.176914e-06	8.15789372e-05	6.11393064e-06	0.000286221852	1.59866448e-05	0.000768228246	3.46229063e-05	0.00177013263	5.54842319e-05	0.00348565005	0.000100445293
0.205	1.41960384e-05	2.83569235e-06	7.15160524e-05	5.24723233e-06	0.00025293438	1.48953829e-05	0.000683182282	3.07085871e-05	0.0015812732	4.98445364e-05	0.00312568851	9.16421495e-05
0.215	1.23002874e-05	2.41736346e-06	6.26433432e-05	4.70939175e-06	0.000223812429	1.31203688e-05	0.000608281601	2.73393787e-05	0.00141497867	4.52247563e-05	0.00281025761	8.10349448e-05
0.225	1.06873047e-05	2.06095167e-06	5.49961927e-05	4.18518652e-06	0.000198379363	1.13511513e-05	0.000542728279	2.43178672e-05	0.00126828844	4.09439223e-05	0.00253094256	7.39629512e-05
0.235	9.24368776e-06	1.82102714e-06	4.83155683e-05	3.62539984e-06	0.0001757138	1.03653931e-05	0.000483467278	2.12445184e-05	0.00113876193	3.66490574e-05	0.00228417626	6.77182926e-05
0.245	8.05109249e-06	1.60433542e-06	4.24672533e-05	3.31240098e-06	0.000155752011	9.52376344e-06	0.000432247707	1.90004617e-05	0.00102467876	3.40400723e-05	0.00206414192	6.08761824e-05
0.255	6.92882919e-06	1.40274861e-06	3.73060538e-05	2.98220053e-06	0.000138499764	8.11249498e-06	0.000386738652	1.73236443e-05	0.000922128269	2.99450455e-05	0.00186812891	5.61124183e-05
0.265	6.01304547e-06	1.21996134e-06	3.27032818e-05	2.46957701e-06	0.000122893656	7.42751602e-06	0.000345839034	1.53189618e-05	0.000831184697	2.79808645e-05	0.00169160967	5.06688559e-05
0.275	5.18128368e-06	1.02177182e-06	2.86419127e-05	2.2862629e-06	0.000109158524	6.54931518e-06	0.000309999763	1.37426494e-05	0.000750260044	2.53888089e-05	0.0015355804	4.64826818e-05
0.285	4.45930128e-06	9.5498414e-07	2.5221855e-05	1.96126669e-06	9.70499197e-05	5.81691757e-06	0.00027757789	1.23154675e-05	0.000677123505	2.31647923e-05	0.00139566624	4.26199876e-05
0.295	3.8860203e-06	8.08721147e-07	2.21723672e-05	1.77005859e-06	8.63536015e-05	5.39440871e-06	0.000249172198	1.10862727e-05	0.000611806233	2.1492134e-05	0.0012690669	3.83820547e-05
0.305	3.33141764e-06	7.09263524e-07	1.94843594e-05	1.61644139e-06	7.67565241e-05	4.9360835e-06	0.000223847015	9.72500048e-06	0.000553209583	1.94255512e-05	0.00115618479	3.65661241e-05
0.315	2.87069652e-06	6.01554443e-07	1.70548061e-05	1.39937974e-06	6.83284099e-05	4.43506233e-06	0.000200947078	8.88223781e-06	0.000500899674	1.78956839e-05	0.0010530447	3.25616316e-05
0.325	2.49346236e-06	5.19449145e-07	1.49972291e-05	1.23105212e-06	6.08009695e-05	3.95381279e-06	0.000180592446	7.85261801e-06	0.00045421122	1.64845425e-05	0.000961286445	3.09935459e-05
0.335	2.13355201e-06	4.5695581e-07	1.31230948e-05	1.1193318e-06	5.4192522e-05	3.67387315e-06	0.000162346602	7.23538353e-06	0.000411968497	1.50155634e-05	0.000876888436	2.82100536e-05
0.345	1.84958687e-06	4.15724747e-07	1.14809993e-05	9.91252031e-07	4.82366557e-05	3.32491818e-06	0.000146129256	6.476647e-06	0.000373755301	1.41902142e-05	0.000801243839	2.61950095e-05
0.355	1.5733439e-06	3.46386005e-07	1.01570052e-05	9.00979444e-07	4.30065101e-05	2.89580811e-06	0.000131651893	5.77708279e-06	0.000339117334	1.27379744e-05	0.000732691837	2.41827354e-05
0.365	1.37382119e-06	3.21014444e-07	8.87823063e-06	7.84422049e-07	3.83692665e-05	2.6129811e-06	0.000118366734	5.08604233e-06	0.000308435643	1.18085819e-05	0.000670490811	2.24152708e-05
0.375	1.17995545e-06	2.72632142e-07	7.78391998e-06	6.68689148e-07	3.40907844e-05	2.4137564e-06	0.000106590756	4.67687862e-06	0.000279920829	1.07711851e-05	0.000614263519	2.07496216e-05
0.385	1.0067901e-06	2.43776338e-07	6.82100667e-06	5.9906439e-07	3.03588899e-05	2.11950026e-06	9.6051198e-05	4.25923337e-06	0.000254915542	1.02439282e-05	0.000562742984	1.91363923e-05
0.395	8.70651071e-07	2.10771748e-07	6.03536712e-06	5.75055264e-07	2.70729338e-05	1.98691555e-06	8.67317109e-05	3.95078397e-06	0.00023192861	9.19419685e-06	0.000516194835	1.79340324e-05
0.405	7.50828985e-07	1.87563161e-07	5.25539205e-06	4.9192193e-07	2.41483736e-05	1.75402512e-06	7.82124983e-05	3.47437113e-06	0.000211126814	8.59517557e-06	0.000473545807	1.61326614e-05
0.415	6.46186864e-07	1.62519012e-07	4.62725734e-06	4.49468222e-07	2.1580581e-05	1.55441454e-06	7.05801575e-05	3.14721943e-06	0.000192526739	7.96983757e-06	0.000434908216	1.51450017e-05
0.425	5.54976113e-07	1.47327183e-07	4.06218561e-06	4.09372185e-07	1.91952932e-05	1.44257004e-06	6.37491375e-05	2.76351975e-06	0.000175425396	7.36152929e-06	0.000399629189	1.41779792e-05
0.435	4.69828654e-07	1.24382087e-07	3.54976048e-06	3.51345436e-07	1.72008527e-05	1.29388576e-06	5.7583503e-05	2.61072769e-06	0.000159951619	6.76043302e-06	0.000367324169	1.30873316e-05
0.445	4.06155901e-07	1.10058133e-07	3.14297084e-06	3.24779938e-07	1.53456095e-05	1.19150496e-06	5.19851632e-05	2.39638766e-06	0.000145869551	6.33374144e-06	0.000337861129	1.2494427e-05
0.455	3.53542237e-07	1.06867797e-07	2.74172456e-06	2.95682082e-07	1.36848396e-05	1.06473921e-06	4.70649716e-05	2.06891743e-06	0.000133375818	5.98815844e-06	0.000311014211	1.15131012e-05
0.465	2.93878181e-07	8.97163879e-08	2.41840442e-06	2.67284479e-07	1.21813412e-05	9.83495532e-07	4.25786039e-05	1.88010568e-06	0.000121675733	5.59189669e-06	0.000286117055	1.06657077e-05
0.475	2.58181463e-07	8.37015035e-08	2.13652411e-06	2.31802152e-07	1.09087169e-05	8.95327265e-07	3.84503398e-05	1.77464742e-06	0.00011122302	5.09873774e-06	0.000263620077	9.56668148e-06
0.485	2.15697593e-07	6.94069163e-08	1.86409755e-06	2.07860963e-07	9.75722114e-06	7.95952135e-07	3.47790343e-05	1.60270326e-06	0.000101751917	4.7119284e-06	0.000242960746	9.02042459e-06
0.495	1.85674673e-07	6.06840897e-08	1.63462502e-06	1.89472549e-07	8.71434131e-06	6.95040769e-07	3.15370169e-05	1.49841867e-06	9.29719212e-05	4.36058747e-06	0.00022417962	8.51256456e-06
0.505	1.61516371e-07	5.49416927e-08	1.43788659e-06	1.69033182e-07	7.76303303e-06	6.26764811e-07	2.85367357e-05	1.33034222e-06	8.51467445e-05	4.07151327e-06	0.000206785471	7.94612217e-06
0.515	1.36373884e-07	4.78226415e-08	1.24594359e-06	1.55422079e-07	6.95255307e-06	5.87460189e-07	2.5850156e-05	1.23242094e-06	7.79158466e-05	3.84666493e-06	0.000190882773	7.35905787e-06
0.525	1.20208734e-07	4.4419118e-08	1.10392677e-06	1.45641648e-07	6.19390264e-06	5.33925084e-07	2.34050313e-05	1.09116006e-06	7.13422684e-05	3.6011071e-06	0.000176043483	6.89437955e-06
0.535	1.02673047e-07	3.92958921e-08	9.7751143e-07	1.4520111e-07	5.54801043e-06	4.68498706e-07	2.12578505e-05	9.73367746e-07	6.54344265e-05	3.30334249e-06	0.000162650465	6.57102987e-06
0.545	8.45668934e-08	3.00174528e-08	8.62074004e-07	1.22111447e-07	4.94447728e-06	4.30007035e-07	1.91923613e-05	9.32729807e-07	6.00074506e-05	3.08655227e-06	0.000150446323	5.83958987e-06
0.555	7.25922039e-08	2.76421615e-08	7.46105617e-07	1.01955737e-07	4.44317997e-06	3.90204628e-07	1.74213598e-05	8.72833057e-07	5.496129e-05	2.83275719e-06	0.000139175041	5.67530117e-06
0.565	6.07318813e-08	2.37813894e-08	6.70648981e-07	1.00114489e-07	3.96837293e-06	3.53867498e-07	1.58165182e-05	7.88077251e-07	5.03396735e-05	2.74805975e-06	0.000128789605	5.17686217e-06
0.575	5.15017173e-08	2.40206912e-08	5.80086921e-07	8.77038915e-08	3.57391536e-06	3.24400588e-07	1.43428446e-05	6.84650478e-07	4.62624738e-05	2.48897355e-06	0.000118952384	5.01783623e-06
0.585	4.46059422e-08	1.89290285e-08	5.04066989e-07	7.99432638e-08	3.17493458e-06	3.02866422e-07	1.30138044e-05	6.58790319e-07	4.24835613e-05	2.38847004e-06	0.000110228807	4.6637977e-06
0.595	3.75839367e-08	1.69344025e-08	4.52029326e-07	7.34605885e-08	2.86049189e-06	2.68086228e-07	1.18844235e-05	5.88276905e-07	3.90660895e-05	2.17909485e-06	0.000101936429	4.30293617e-06
0.605	3.34161602e-08	1.75159255e-08	3.92192688e-07	6.72841886e-08	2.5378822e-06	2.38609497e-07	1.07811746e-05	5.6152623e-07	3.5869027e-05	2.01380527e-06	9.44755112e-05	4.10247826e-06
0.615	2.72515275e-08	1.26389393e-08	3.45332808e-07	5.50646685e-08	2.28736603e-06	2.25426746e-07	9.76423863e-06	5.28439292e-07	3.29014414e-05	1.82591469e-06	8.76525907e-05	3.72753654e-06
0.625	2.30153208e-08	1.14755944e-08	3.03703006e-07	5.59148182e-08	2.0246518e-06	1.90035491e-07	8.91842346e-06	4.77296549e-07	3.02923193e-05	1.75802304e-06	8.1187196e-05	3.58204336e-06
0.635	1.97068465e-08	9.82021444e-09	2.65979967e-07	4.93406394e-08	1.83359955e-06	1.85518072e-07	8.06276201e-06	4.43903632e-07	2.77914102e-05	1.67729275e-06	7.53882483e-05	3.27664529e-06
0.645	1.65164886e-08	8.74649495e-09	2.37888425e-07	4.69594769e-08	1.63178346e-06	1.69387746e-07	7.36914157e-06	4.11746598e-07	2.56075081e-05	1.5134852e-06	6.99410199e-05	3.11853371e-06
0.655	1.49044138e-08	8.71059091e-09	2.10073566e-07	4.38131867e-08	1.47482483e-06	1.41615333e-07	6.67276585e-06	3.90760741e-07	2.36168573e-05	1.43538807e-06	6.47782418e-05	2.88520372e-06
0.665	1.1720991e-08	6.58223186e-09	1.82458703e-07	3.6585354e-08	1.320442e-06	1.45953223e-07	6.06922216e-06	3.72663489e-07	2.17148383e-05	1.32876734e-06	6.01868283e-05	2.65170044e-06
0.675	1.00129229e-08	5.84086791e-09	1.57867762e-07	3.58425342e-08	1.17727847e-06	1.34476434e-07	5.556248e-06	3.06251328e-07	1.99676051e-05	1.2220309e-06	5.59008428e-05	2.48321591e-06
0.685	7.96644067e-09	4.43285092e-09	1.42759678e-07	3.08470665e-08	1.0605655e-06	1.21237975e-07	5.04440057e-06	2.91884818e-07	1.83781988e-05	1.12550398e-06	5.18604307e-05	2.45556396e-06
0.695	7.80499453e-09	5.01452621e-09	1.21514214e-07	2.84561421e-08	9.47360077e-07	1.14112416e-07	4.59469729e-06	3.00671657e-07	1.69229852e-05	1.11415286e-06	4.82815415e-05	2.20881896e-06
0.705	6.1920353e-09	4.59606737e-09	1.10832008e-07	2.5921491e-08	8.50403784e-07	9.46487192e-08	4.17110934e-06	2.65306507e-07	1.5602858e-05	1.01497402e-06	4.48024168e-05	2.04949129e-06
0.715	4.24159177e-09	2.85774882e-09	9.85533361e-08	2.77293722e-08	7.64158093e-07	8.7822153e-08	3.80451286e-06	2.57991358e-07	1.43879134e-05	9.04626252e-07	4.16121343e-05	1.92280896e-06
0.725	4.40394757e-09	3.52491806e-09	8.24739102e-08	2.36525444e-08	6.83009043e-07	7.92565762e-08	3.48843617e-06	2.34019359e-07	1.32900271e-05	8.53225454e-07	3.87406072e-05	1.81904607e-06
0.735	3.46965816e-09	2.9353743e-09	7.28380721e-08	1.87445633e-08	6.13487347e-07	8.69061699e-08	3.15651796e-06	1.98912333e-07	1.2227916e-05	7.87184836e-07	3.59465064e-05	1.75893266e-06
0.745	2.63621217e-09	2.31563383e-09	6.56413132e-08	1.89075774e-08	5.50937353e-07	7.7280351e-08	2.89490937e-06	1.97963633e-07	1.12764633e-05	8.07715832e-07	3.3424179e-05	1.60028125e-06
0.755	3.00260937e-09	3.01447842e-09	5.5855438e-08	1.57091189e-08	4.99771933e-07	7.5966302e-08	2.62943305e-06	1.67757679e-07	1.0421376e-05	7.06647272e-07	3.11007548e-05	1.4896453e-06
0.765	2.10369381e-09	1.99485937e-09	4.99852652e-08	1.46648616e-08	4.49969542e-07	6.2238874e-08	2.41489751e-06	1.79586604e-07	9.60490725e-06	6.67077526e-07	2.89427492e-05	1.37108623e-06
0.775	1.84678006e-09	1.90835444e-09	4.35687356e-08	1.4033239e-08	4.05851548e-07	6.05603324e-08	2.1934754e-06	1.62837324e-07	8.86950603e-06	6.42921766e-07	2.6933018e-05	1.29499386e-06
0.785	1.65653528e-09	2.27750828e-09	3.80964401e-08	1.37522016e-08	3.59553288e-07	5.72527301e-08	1.99791442e-06	1.45936572e-07	8.19538675e-06	5.75839401e-07	2.50902899e-05	1.29869808e-06
0.795	1.38172193e-09	1.64009735e-09	3.53950806e-08	1.18713314e-08	3.30452886e-07	5.79120979e-08	1.81662873e-06	1.29058126e-07	7.55298066e-06	5.2902933e-07	2.33503734e-05	1.25981057e-06
0.805	1.26786909e-09	1.41862442e-09	3.01999811e-08	1.07331783e-08	2.92098591e-07	5.08865904e-08	1.66164707e-06	1.09619055e-07	6.9947039e-06	5.20573554e-07	2.17494892e-05	1.0860809e-06
0.815	9.0119665e-10	1.15411452e-09	2.77227092e-08	1.00965922e-08	2.64409673e-07	4.76666798e-08	1.51082563e-06	1.09484646e-07	6.46220202e-06	4.70994763e-07	2.02900907e-05	1.05163725e-06
0.825	9.82146109e-10	1.40374504e-09	2.29245626e-08	8.86995652e-09	2.33417432e-07	4.46175403e-08	1.3940072e-06	1.04557641e-07	5.98716433e-06	4.1827604e-07	1.88638776e-05	1.01484189e-06
0.835	1.02226268e-09	1.68613672e-09	2.0637935e-08	8.1804522e-09	2.08509189e-07	4.19704413e-08	1.27035417e-06	8.77676033e-08	5.53368682e-06	4.34066699e-07	1.75988657e-05	8.90191709e-07
0.845	8.18878755e-10	1.1571405e-09	1.82059715e-08	7.36144408e-09	1.89477065e-07	3.63529784e-08	1.16025539e-06	9.43023088e-08	5.11489717e-06	3.95387188e-07	1.64480521e-05	8.51570181e-07
0.855	5.85266545e-10	1.02342058e-09	1.52761061e-08	6.66948524e-09	1.69942781e-07	3.24569728e-08	1.05712368e-06	9.21239957e-08	4.73516153e-06	3.77982329e-07	1.53201896e-05	8.34882725e-07
0.865	4.97263609e-10	9.04004301e-10	1.39021435e-08	5.31822485e-09	1.55970349e-07	3.09389017e-08	9.66131255e-07	7.76918144e-08	4.36255966e-06	3.40305454e-07	1.42566232e-05	7.72908176e-07
0.875	5.72685295e-10	1.19001692e-09	1.18641747e-08	4.69516299e-09	1.34149487e-07	3.04211584e-08	8.93616565e-07	6.86873322e-08	4.04615251e-06	3.33051841e-07	1.33518961e-05	7.33525912e-07
0.885	5.74623673e-10	1.24142706e-09	1.10110393e-08	4.46903974e-09	1.2259335e-07	2.94397079e-08	8.14239261e-07	6.33167678e-08	3.73366949e-06	3.22489397e-07	1.24616334e-05	6.74775909e-07
0.895	6.23919368e-10	1.46487491e-09	8.27335099e-09	3.48598866e-09	1.09602144e-07	2.32492176e-08	7.43201708e-07	6.05972436e-08	3.46646543e-06	2.93294863e-07	1.15646659e-05	6.59695876e-07
0.905	3.87742048e-10	8.10652437e-10	8.37731389e-09	3.52369864e-09	1.0169907e-07	2.44176119e-08	6.86485857e-07	5.52452306e-08	3.21637995e-06	2.63693714e-07	1.08569871e-05	5.82166021e-07
0.915	3.0048891e-10	6.54850278e-10	6.75223409e-09	3.01460592e-09	8.92712967e-08	2.1192515e-08	6.19219867e-07	5.2736831e-08	2.97126207e-06	2.49391581e-07	1.00940977e-05	5.64946681e-07
0.925	2.74403242e-10	4.89877755e-10	6.66449478e-09	4.14279814e-09	8.35065875e-08	2.12529539e-08	5.67788539e-07	4.97876676e-08	2.73746179e-06	2.36370235e-07	9.42884668e-06	5.32009672e-07
0.935	3.09525483e-10	8.03847432e-10	5.66903167e-09	2.82431026e-09	7.47865294e-08	1.77155961e-08	5.24475808e-07	4.3625392e-08	2.5464981e-06	2.20474472e-07	8.82905024e-06	5.07046984e-07
0.945	1.57125137e-10	2.8939401e-10	5.13479287e-09	2.59531246e-09	6.6409633e-08	1.85554357e-08	4.80969845e-07	3.82838675e-08	2.35058738e-06	2.09056599e-07	8.20541852e-06	4.75924501e-07
0.955	1.89989336e-10	4.24836846e-10	4.95361906e-09	3.06144443e-09	5.85791688e-08	1.43686239e-08	4.30185022e-07	3.7495505e-08	2.18425706e-06	1.83659285e-07	7.70754384e-06	4.41841072e-07
0.965	3.02202551e-10	9.80516834e-10	4.17483699e-09	2.68134453e-09	5.18151024e-08	1.60682624e-08	4.02535913e-07	3.06352575e-08	2.02524122e-06	1.88332309e-07	7.19558746e-06	4.42203438e-07
0.975	1.54988839e-10	4.56757461e-10	3.48995171e-09	2.31649727e-09	4.87608563e-08	1.46424597e-08	3.67625664e-07	3.34092783e-08	1.8761256e-06	1.79468917e-07	6.73945086e-06	4.00263523e-07
0.985	1.05859364e-10	2.76230976e-10	2.99632431e-09	2.07030135e-09	4.40463945e-08	1.4485734e-08	3.36869737e-07	2.67358745e-08	1.75133069e-06	1.62923885e-07	6.26646551e-06	3.58481001e-07
0.995	5.10508466e-11	1.4538324e-10	2.51121672e-09	1.73225557e-09	4.03115165e-08	1.22087558e-08	3.09486969e-07	2.88504496e-08	1.60919522e-06	1.47019396e-07	5.86013343e-06	3.68929018e-07
1.005	5.61407942e-11	1.0488482e-10	2.03435154e-09	1.49331025e-09	3.57978221e-08	1.13109603e-08	2.85556644e-07	3.15213418e-08	1.49316949e-06	1.47696991e-07	5.50319831e-06	3.51502561e-07
1.015	2.44017293e-10	9.34248559e-10	1.97525816e-09	1.57843542e-09	3.35715364e-08	1.18982697e-08	2.56783032e-07	2.91292753e-08	1.3754872e-06	1.25133372e-07	5.13562376e-06	3.39425341e-07
1.025	6.27261199e-11	2.02290745e-10	1.76276692e-09	1.22658014e-09	2.90968288e-08	9.83729525e-09	2.33434405e-07	2.19060812e-08	1.28664204e-06	1.21966406e-07	4.8092356e-06	3.18312767e-07
1.035	7.13398132e-11	1.89694957e-10	1.53201385e-09	1.34143995e-09	2.62377949e-08	8.89422894e-09	2.14075626e-07	2.32667592e-08	1.19771375e-06	1.18389637e-07	4.47575354e-06	2.91605054e-07
1.045	3.53182964e-11	7.92729157e-11	1.20147733e-09	1.02607031e-09	2.35259207e-08	9.87942552e-09	1.97523776e-07	2.52383783e-08	1.10326534e-06	1.08522526e-07	4.20433714e-06	2.64026701e-07
1.055	6.65996506e-11	2.73347564e-10	1.45696647e-09	1.5669083e-09	2.24714854e-08	8.17201213e-09	1.79872732e-07	1.9798173e-08	1.0264462e-06	1.11906298e-07	3.92775362e-06	2.41113757e-07
1.065	7.63555503e-12	2.16917103e-11	1.33849698e-09	1.3303204e-09	1.91654259e-08	7.41789302e-09	1.6368993e-07	1.53038651e-08	9.57732743e-07	1.01231019e-07	3.67297607e-06	2.53948703e-07
1.075	1.91279073e-11	4.66818912e-11	1.1527879e-09	1.19001266e-09	1.74552417e-08	8.21731453e-09	1.51332406e-07	1.69651667e-08	8.82180077e-07	8.87707919e-08	3.43518959e-06	2.43232324e-07
1.085	7.27172264e-12	2.38131915e-11	5.98618194e-10	6.13909051e-10	1.53951611e-08	6.47189716e-09	1.34969813e-07	1.54823177e-08	8.18355068e-07	8.59799631e-08	3.2071946e-06	2.25268968e-07
1.095	8.84736782e-12	3.27247317e-11	5.54277433e-10	5.42432943e-10	1.44291579e-08	6.97462335e-09	1.26267279e-07	1.81767833e-08	7.59527061e-07	8.18727198e-08	2.99857239e-06	2.09652736e-07
1.105	8.82104899e-12	3.7236434e-11	6.64634716e-10	7.96221424e-10	1.406931e-08	6.32976224e-09	1.17161723e-07	1.5484912e-08	7.10556436e-07	7.6154777e-08	2.81798655e-06	1.96337033e-07
1.115	1.53512111e-11	6.33653723e-11	5.2908108e-10	6.81423295e-10	1.22733888e-08	5.59498986e-09	1.06050985e-07	1.65063034e-08	6.54788887e-07	7.32316464e-08	2.64485983e-06	1.8382752e-07
1.125	1.51371094e-11	4.67922911e-11	6.38189357e-10	8.91274738e-10	1.18038975e-08	6.01941982e-09	9.84879241e-08	1.36899111e-08	6.08673322e-07	6.51083538e-08	2.46612688e-06	1.79519532e-07
1.135	4.42355682e-14	1.33766318e-13	5.51567488e-10	6.66906698e-10	9.46253223e-09	4.29232893e-09	8.84698214e-08	1.31192287e-08	5.6894773e-07	6.5776646e-08	2.3177451e-06	1.53337359e-07
1.145	2.40410144e-12	1.04333998e-11	3.84353501e-10	6.15461459e-10	8.66154771e-09	4.15243591e-09	8.18737891e-08	1.17604152e-08	5.25116899e-07	5.63091099e-08	2.14926406e-06	1.57706248e-07
1.155	1.55234344e-14	6.76650817e-14	2.92299545e-10	3.71531965e-10	8.13963347e-09	4.97579806e-09	7.50440073e-08	1.2970213e-08	4.8834324e-07	5.90175813e-08	2.03913072e-06	1.45607287e-07
1.165	6.82556286e-15	2.97519387e-14	3.08285606e-10	5.44718231e-10	7.50595146e-09	4.42075255e-09	7.02158625e-08	1.4692377e-08	4.57335412e-07	5.42545842e-08	1.9011361e-06	1.39652732e-07
1.175	1.04543167e-14	4.55693102e-14	2.51595007e-10	3.93371745e-10	6.21317832e-09	3.12206888e-09	6.58356439e-08	1.1172142e-08	4.28441135e-07	5.31492778e-08	1.78067926e-06	1.35299853e-07
1.185	0.0	0.0	3.48192257e-10	5.47832985e-10	6.10079303e-09	3.37436405e-09	5.74321864e-08	9.55245683e-09	3.95274754e-07	4.92009645e-08	1.66260137e-06	1.30932323e-07
1.195	0.0	0.0	1.56184797e-10	2.36294392e-10	4.81067052e-09	3.35107593e-09	5.35651183e-08	8.12784736e-09	3.66274842e-07	4.89435537e-08	1.55973375e-06	1.24357357e-07
1.205	0.0	0.0	1.56685707e-10	2.71289264e-10	4.32755544e-09	2.92515897e-09	4.78082382e-08	8.37205738e-09	3.41850093e-07	4.52410868e-08	1.4601203e-06	1.14532196e-07
1.215	0.0	0.0	1.39181845e-10	3.5961983e-10	4.34703476e-09	2.66684181e-09	4.50951374e-08	7.19124911e-09	3.15590317e-07	3.97565592e-08	1.36362275e-06	1.20864747e-07
1.225	0.0	0.0	1.05829132e-10	2.06137117e-10	3.44820119e-09	2.21214215e-09	4.26024583e-08	6.99848923e-09	2.97201733e-07	4.20430645e-08	1.29684704e-06	1.05847173e-07
1.235	0.0	0.0	6.01972248e-11	1.13287463e-10	3.06820958e-09	1.99158679e-09	3.82508739e-08	7.67843502e-09	2.71867579e-07	3.4482326e-08	1.21506097e-06	1.05597797e-07
1.245	0.0	0.0	6.60002427e-11	1.26290453e-10	3.44551927e-09	2.74704232e-09	3.44823592e-08	6.70880022e-09	2.52089061e-07	3.33919487e-08	1.13665084e-06	1.01494972e-07
1.255	0.0	0.0	4.80520397e-11	8.67358903e-11	3.26817118e-09	2.25432957e-09	3.33583941e-08	6.27535495e-09	2.44142673e-07	3.32762676e-08	1.06910058e-06	9.33045111e-08
1.265	0.0	0.0	3.86049148e-11	8.97902667e-11	2.3363738e-09	1.91322645e-09	3.008042e-08	6.17592745e-09	2.19628374e-07	3.14661798e-08	9.87083445e-07	7.72010785e-08
1.275	0.0	0.0	3.58529802e-11	7.97219645e-11	2.44862526e-09	2.39743427e-09	2.6024048e-08	3.67200562e-09	2.03860868e-07	3.04345282e-08	9.25837212e-07	7.79536487e-08
1.285	0.0	0.0	2.5086188e-11	5.97293837e-11	2.03427128e-09	1.93846342e-09	2.53489246e-08	4.26908049e-09	1.90439256e-07	2.85786741e-08	8.69663627e-07	8.28414393e-08
1.295	0.0	0.0	2.34981564e-11	8.39612679e-11	1.775939e-09	1.46545539e-09	2.27839507e-08	3.97944497e-09	1.80897036e-07	2.53523098e-08	8.27159208e-07	7.83131023e-08
1.305	0.0	0.0	2.06071664e-11	4.54402282e-11	1.96280682e-09	2.53227662e-09	2.18755181e-08	4.8125598e-09	1.67905808e-07	2.31405161e-08	7.74023565e-07	7.02843946e-08
1.315	0.0	0.0	6.58197516e-12	1.99550634e-11	1.38923962e-09	1.42754112e-09	1.86916894e-08	3.84008456e-09	1.56156533e-07	2.20254207e-08	7.29408083e-07	7.97962077e-08
1.325	0.0	0.0	1.00871758e-11	2.83623387e-11	1.37140204e-09	1.22178401e-09	1.74237319e-08	4.878986e-09	1.43471576e-07	2.35954986e-08	6.89726151e-07	7.75086073e-08
1.335	0.0	0.0	1.41381378e-11	3.56852757e-11	1.1693577e-09	1.04242035e-09	1.60301787e-08	5.0203481e-09	1.36653346e-07	2.35803594e-08	6.31355255e-07	6.32466979e-08
1.345	0.0	0.0	5.89902404e-12	2.00717477e-11	1.03245412e-09	1.1713031e-09	1.49274809e-08	4.48864599e-09	1.24120229e-07	2.22990293e-08	6.02544901e-07	5.79823073e-08
1.355	0.0	0.0	7.28879895e-12	1.83651047e-11	1.10178364e-09	1.77568238e-09	1.39741425e-08	4.21689705e-09	1.17938941e-07	1.80455314e-08	5.569538e-07	5.250434e-08
1.365	0.0	0.0	9.27076613e-12	3.47804591e-11	8.00184105e-10	1.22065623e-09	1.19713671e-08	2.3157312e-09	1.11830771e-07	2.41065936e-08	5.32546862e-07	6.20118274e-08
1.375	0.0	0.0	7.82682236e-12	2.12440622e-11	8.24118319e-10	1.12024245e-09	1.15570394e-08	2.79879422e-09	1.00754755e-07	1.78388699e-08	4.93769361e-07	4.91248346e-08
1.385	0.0	0.0	8.57111313e-12	3.45164703e-11	7.33914744e-10	1.15259944e-09	1.10575419e-08	3.68639005e-09	9.33210744e-08	1.98597961e-08	4.68898715e-07	5.29682432e-08
1.395	0.0	0.0	1.42171662e-12	6.10445537e-12	4.30563481e-10	5.39981103e-10	9.12876205e-09	3.14479481e-09	8.96744162e-08	2.44866613e-08	4.33609248e-07	4.91613759e-08
1.405	0.0	0.0	1.96223393e-12	7.61440729e-12	6.0546892e-10	9.44124034e-10	9.47507832e-09	3.0855863e-09	8.20608537e-08	1.55243989e-08	4.08013878e-07	5.12797592e-08
1.415	0.0	0.0	3.96986241e-13	1.66434295e-12	6.28405419e-10	1.12433795e-09	8.36453398e-09	2.77115123e-09	7.8169607e-08	1.56476335e-08	3.8566936e-07	3.63626296e-08
1.425	0.0	0.0	3.19695622e-13	1.37880671e-12	4.46520229e-10	6.67934589e-10	7.60048447e-09	3.27466397e-09	6.93684025e-08	1.21275946e-08	3.61609617e-07	4.92907306e-08
1.435	0.0	0.0	3.0951733e-15	1.34915476e-14	2.52604223e-10	4.78201101e-10	7.3465248e-09	2.65295782e-09	6.77419463e-08	1.52703909e-08	3.43678635e-07	4.76579557e-08
1.445	0.0	0.0	2.58193198e-15	1.12543806e-14	4.67663743e-10	7.66519867e-10	6.62464974e-09	3.1294621e-09	6.19644756e-08	1.46914763e-08	3.19240648e-07	4.5213149e-08
1.455	0.0	0.0	2.1548151e-15	9.39262127e-15	3.2493423e-10	6.70708431e-10	5.9666056e-09	2.03971701e-09	5.75502074e-08	1.29346806e-08	3.00953756e-07	4.06799896e-08
1.465	0.0	0.0	0.0	0.0	3.83025985e-10	6.84924685e-10	5.22309353e-09	2.71447377e-09	5.35240923e-08	1.17696591e-08	2.79667346e-07	3.0816778e-08
1.475	0.0	0.0	1.11046927e-13	4.58804461e-13	2.4066397e-10	5.00218267e-10	4.93561517e-09	2.52546398e-09	4.99507676e-08	1.27000691e-08	2.63212908e-07	3.78428057e-08
1.485	0.0	0.0	1.37803127e-13	6.00669904e-13	1.6601252e-10	4.5222682e-10	4.32843754e-09	1.96326722e-09	4.5386226e-08	1.20704984e-08	2.52908803e-07	4.23671774e-08
1.495	0.0	0.0	0.0	0.0	9.63892609e-11	1.90841008e-10	4.03330254e-09	1.80646983e-09	4.26208776e-08	9.1762821e-09	2.35637743e-07	3.67332708e-08
1.505	0.0	0.0	0.0	0.0	2.38645558e-10	5.36247353e-10	4.1144689e-09	2.50889162e-09	4.18172824e-08	9.22371386e-09	2.15138262e-07	3.0382497e-08
1.515	0.0	0.0	0.0	0.0	2.19627943e-10	5.67723332e-10	3.67987744e-09	2.31863405e-09	3.66161717e-08	8.63047901e-09	2.04281106e-07	3.46169578e-08
1.525	0.0	0.0	0.0	0.0	1.92982729e-10	3.95427802e-10	2.77108057e-09	1.61846969e-09	3.46445212e-08	1.03762463e-08	1.90079684e-07	3.5772377e-08
1.535	0.0	0.0	0.0	0.0	1.97054138e-10	6.98146366e-10	3.05880619e-09	2.20362783e-09	3.38233041e-08	1.01259672e-08	1.80504144e-07	2.98035425e-08
1.545	0.0	0.0	0.0	0.0	1.33476821e-10	4.32488067e-10	2.96245802e-09	1.86322949e-09	3.07600667e-08	7.30524274e-09	1.71027709e-07	2.70044351e-08
1.555	0.0	0.0	0.0	0.0	4.62368961e-11	9.41458116e-11	2.47913481e-09	1.52063673e-09	2.78932838e-08	8.09131686e-09	1.59545108e-07	2.99802656e-08
1.565	0.0	0.0	0.0	0.0	1.11947552e-10	2.95692421e-10	2.3552494e-09	1.80254796e-09	2.52815904e-08	6.94454643e-09	1.48496985e-07	3.13533711e-08
1.575	0.0	0.0	0.0	0.0	1.18007826e-10	4.28144422e-10	2.13860109e-09	1.66205258e-09	2.4536784e-08	6.94415307e-09	1.43600586e-07	2.77743977e-08
1.585	0.0	0.0	0.0	0.0	8.62599873e-11	1.862936e-10	2.04683398e-09	1.65427957e-09	2.42210549e-08	7.44615365e-09	1.32064738e-07	2.61453162e-08
1.595	0.0	0.0	0.0	0.0	5.28766388e-11	1.89558484e-10	1.72430351e-09	1.30837364e-09	2.16984851e-08	7.76573142e-09	1.23733423e-07	2.51393083e-08
1.605	0.0	0.0	0.0	0.0	4.72556253e-11	1.52928903e-10	1.65285975e-09	1.05235758e-09	1.9735929e-08	6.31354456e-09	1.19028426e-07	2.89011356e-08
1.615	0.0	0.0	0.0	0.0	1.38127739e-10	4.47075366e-10	1.99358214e-09	1.75075498e-09	1.82382132e-08	6.7890739e-09	1.09201741e-07	2.03743814e-08
1.625	0.0	0.0	0.0	0.0	7.84823043e-11	3.08820577e-10	1.6320983e-09	1.17182133e-09	1.79980155e-08	6.17284681e-09	1.03066384e-07	2.79087289e-08
1.635	0.0	0.0	0.0	0.0	1.20349474e-11	2.92960354e-11	1.14756392e-09	1.0021876e-09	1.77705425e-08	6.06858945e-09	9.50532508e-08	1.80463719e-08
1.645	0.0	0.0	0.0	0.0	4.31567953e-11	1.73004718e-10	1.38346855e-09	1.27398701e-09	1.35241922e-08	4.50476702e-09	9.00645735e-08	1.66816869e-08
1.655	0.0	0.0	0.0	0.0	4.92981162e-11	1.6202443e-10	9.53913425e-10	8.14994637e-10	1.35052733e-08	5.58971202e-09	8.30796616e-08	1.56074211e-08
1.665	0.0	0.0	0.0	0.0	3.37812463e-11	1.34075787e-10	1.17953063e-09	1.08052296e-09	1.3083526e-08	5.48608407e-09	8.05462271e-08	2.14930505e-08
1.675	0.0	0.0	0.0	0.0	1.10057782e-12	3.09594061e-12	1.02069942e-09	1.24764509e-09	1.24432933e-08	5.59968252e-09	7.44320577e-08	1.79885844e-08
1.685	0.0	0.0	0.0	0.0	3.59603109e-11	1.32655069e-10	9.50769138e-10	9.47723397e-10	1.2232782e-08	4.21045344e-09	7.30790209e-08	1.87788905e-08
1.695	0.0	0.0	0.0	0.0	2.40840055e-11	9.81347622e-11	6.06445214e-10	5.79502465e-10	1.11425213e-08	3.86392755e-09	6.67756087e-08	1.54028061e-08
1.705	0.0	0.0	0.0	0.0	3.99896532e-12	1.03714573e-11	7.14766317e-10	6.86254656e-10	9.9372652e-09	4.14887225e-09	6.33621537e-08	1.93556057e-08
1.715	0.0	0.0	0.0	0.0	3.0665901e-12	7.68374586e-12	6.69442051e-10	9.06312048e-10	8.85914609e-09	3.9395526e-09	5.95982874e-08	1.80717741e-08
1.725	0.0	0.0	0.0	0.0	7.98367233e-12	3.34399506e-11	4.46510683e-10	4.39283942e-10	8.80479002e-09	5.20754155e-09	5.4882742e-08	1.83401676e-08
1.735	0.0	0.0	0.0	0.0	3.01178709e-13	1.16503041e-12	5.07657068e-10	6.37509507e-10	8.23667737e-09	4.05900382e-09	5.32281748e-08	1.56864464e-08
1.745	0.0	0.0	0.0	0.0	2.26519548e-12	6.8855877e-12	4.47028273e-10	5.57792491e-10	8.11754569e-09	3.59339353e-09	5.0067477e-08	1.65949087e-08
1.755	0.0	0.0	0.0	0.0	2.36162814e-11	1.02801319e-10	4.31224801e-10	5.85452923e-10	8.35562199e-09	4.32355092e-09	4.53659239e-08	1.07432618e-08
1.765	0.0	0.0	0.0	0.0	1.50816017e-12	6.56198502e-12	5.50448259e-10	8.50589703e-10	6.27740038e-09	3.11632421e-09	4.3256763e-08	1.09136184e-08
1.775	0.0	0.0	0.0	0.0	8.52181479e-14	2.52059539e-13	4.10371578e-10	5.96068047e-10	7.14868655e-09	3.95397071e-09	3.91092758e-08	1.10550022e-08
1.785	0.0	0.0	0.0	0.0	5.35377837e-13	1.97234436e-12	5.07590468e-10	7.48300019e-10	5.83090319e-09	3.37329797e-09	4.00914855e-08	1.46331302e-08
1.795	0.0	0.0	0.0	0.0	7.42810867e-12	3.2378375e-11	2.99118278e-10	4.13941108e-10	5.8155077e-09	3.17583281e-09	3.7090683e-08	1.60671467e-08
1.805	0.0	0.0	0.0	0.0	9.69734869e-13	4.07204124e-12	2.92344645e-10	3.37499866e-10	5.48774978e-09	3.08189822e-09	3.41744584e-08	1.3647095e-08
1.815	0.0	0.0	0.0	0.0	2.78136196e-14	1.18695109e-13	2.42345035e-10	3.41681151e-10	4.97392995e-09	2.79181829e-09	3.24307699e-08	1.31506309e-08
1.825	0.0	0.0	0.0	0.0	0.0	0.0	2.51842821e-10	3.57117437e-10	4.64898206e-09	2.88024134e-09	3.03916324e-08	1.2666728e-08
1.835	0.0	0.0	0.0	0.0	2.8781296e-14	1.25454761e-13	2.78327235e-10	3.21724025e-10	3.76487769e-09	2.24222503e-09	2.82573452e-08	1.30036392e-08
1.845	0.0	0.0	0.0	0.0	9.23543971e-15	4.02563484e-14	2.79179539e-10	3.44983898e-10	4.01018951e-09	2.29841414e-09	2.75173082e-08	1.05471145e-08
1.855	0.0	0.0	0.0	0.0	2.2864681e-13	9.96648339e-13	3.07109978e-10	5.03248139e-10	3.95877289e-09	2.81036085e-09	2.5378752e-08	1.03318432e-08
1.865	0.0	0.0	0.0	0.0	7.52375381e-13	3.26305395e-12	2.42917221e-10	3.05856412e-10	3.08569675e-09	2.70621877e-09	2.26160197e-08	1.06769383e-08
1.875	0.0	0.0	0.0	0.0	0.0	0.0	1.55138268e-10	2.20550687e-10	3.38270079e-09	2.42995354e-09	2.24198176e-08	8.14987229e-09
1.885	0.0	0.0	0.0	0.0	0.0	0.0	2.23861387e-10	4.00071035e-10	3.25902274e-09	2.28135732e-09	2.10127878e-08	9.37200978e-09
1.895	0.0	0.0	0.0	0.0	3.47665742e-15	1.51543983e-14	2.56067133e-10	3.89558004e-10	2.53145048e-09	1.8923092e-09	2.13463469e-08	1.32653242e-08
1.905	0.0	0.0	0.0	0.0	3.47850189e-15	1.51624382e-14	1.44265283e-10	2.03982263e-10	2.6507288e-09	1.76778632e-09	1.82400798e-08	1.02053071e-08
1.915	0.0	0.0	0.0	0.0	0.0	0.0	1.52629027e-10	2.07824944e-10	2.56736874e-09	1.90427359e-09	1.65241217e-08	8.23331031e-09
1.925	0.0	0.0	0.0	0.0	0.0	0.0	1.85300214e-10	5.48336389e-10	2.51543708e-09	2.18412906e-09	1.5336578e-08	6.71676826e-09
1.935	0.0	0.0	0.0	0.0	0.0	0.0	1.65085771e-10	2.86668356e-10	2.40250181e-09	1.79189169e-09	1.55915238e-08	6.90443235e-09
1.945	0.0	0.0	0.0	0.0	0.0	0.0	1.47424125e-10	2.46606915e-10	1.85578923e-09	1.83893789e-09	1.46254018e-08	9.03510357e-09
1.955	0.0	0.0	0.0	0.0	0.0	0.0	7.7365071e-11	2.0535175e-10	1.84629344e-09	1.41382575e-09	1.29283104e-08	7.10448075e-09
1.965	0.0	0.0	0.0	0.0	0.0	0.0	1.25677934e-10	2.97729379e-10	1.81188322e-09	2.00864572e-09	1.25513253e-08	8.83171085e-09
1.975	0.0	0.0	0.0	0.0	3.35964548e-15	1.46443551e-14	1.39851415e-10	2.17744827e-10	1.36129481e-09	1.09875701e-09	1.21823574e-08	6.28714052e-09
1.985	0.0	0.0	0.0	0.0	0.0	0.0	9.61219694e-11	2.62209196e-10	1.3451078e-09	1.858605e-09	1.21393009e-08	7.20253023e-09
1.995	0.0	0.0	0.0	0.0	0.0	0.0	1.81861358e-10	4.63889582e-10	1.1112382e-09	1.08271129e-09	1.16152565e-08	8.66378412e-09
2.005	0.0	0.0	0.0	0.0	0.0	0.0	6.43121925e-11	1.47188093e-10	9.11108844e-10	9.88518975e-10	9.66576586e-09	4.82190551e-09
2.015	0.0	0.0	0.0	0.0	0.0	0.0	6.73150852e-11	1.46381469e-10	1.08828803e-09	1.10961678e-09	1.06417028e-08	1.09207772e-08
2.025	0.0	0.0	0.0	0.0	0.0	0.0	1.04841453e-10	2.71720534e-10	1.05875637e-09	9.88274576e-10	8.99280153e-09	6.78821315e-09
2.035	0.0	0.0	0.0	0.0	0.0	0.0	1.11470041e-10	2.15123191e-10	8.91833931e-10	7.54374083e-10	7.48875082e-09	4.80385368e-09
2.045	0.0	0.0	0.0	0.0	0.0	0.0	1.36475908e-10	2.95149398e-10	5.39828224e-10	6.46867537e-10	7.97100818e-09	6.04884523e-09
2.055	0.0	0.0	0.0	0.0	0.0	0.0	1.01333062e-10	3.06681748e-10	8.97750896e-10	1.41365249e-09	7.44114042e-09	5.37947241e-09
2.065	0.0	0.0	0.0	0.0	0.0	0.0	1.05737227e-10	2.58031824e-10	7.91997135e-10	1.53583358e-09	7.24240489e-09	4.28933874e-09
2.075	0.0	0.0	0.0	0.0	0.0	0.0	2.63570194e-11	6.93696253e-11	4.70720183e-10	4.2880506e-10	6.53767072e-09	5.11866327e-09
2.085	0.0	0.0	0.0	0.0	0.0	0.0	1.25631033e-11	2.8113041e-11	7.0732854e-10	1.7127019e-09	5.71446115e-09	3.52690788e-09
2.095	0.0	0.0	0.0	0.0	0.0	0.0	8.36346077e-11	2.44285883e-10	9.56771803e-10	1.88485565e-09	5.13556904e-09	3.00736652e-09
2.105	0.0	0.0	0.0	0.0	0.0	0.0	3.59932361e-11	1.41268337e-10	2.65674561e-10	3.73551074e-10	5.27219016e-09	4.39668698e-09
2.115	0.0	0.0	0.0	0.0	0.0	0.0	7.3283673e-11	3.02580156e-10	5.37866836e-10	7.00243952e-10	5.21389481e-09	6.15159773e-09
2.125	0.0	0.0	0.0	0.0	0.0	0.0	4.5129128e-11	1.29609583e-10	4.20891445e-10	7.80601216e-10	4.81841188e-09	5.40526917e-09
2.135	0.0	0.0	0.0	0.0	0.0	0.0	5.50816006e-12	2.14854923e-11	2.34036307e-10	3.5551455e-10	3.36780592e-09	2.10712723e-09
2.145	0.0	0.0	0.0	0.0	0.0	0.0	1.65972139e-10	5.14003469e-10	4.41530205e-10	7.88254502e-10	3.71276277e-09	3.48412268e-09
2.155	0.0	0.0	0.0	0.0	0.0	0.0	5.56113645e-11	2.17140053e-10	3.01596884e-10	3.66301245e-10	4.11807557e-09	5.25363149e-09
2.165	0.0	0.0	0.0	0.0	0.0	0.0	3.1919744e-11	1.22886645e-10	4.0336774e-10	7.40528282e-10	5.36016387e-09	9.59320787e-09
2.175	0.0	0.0	0.0	0.0	0.0	0.0	7.0407435e-11	2.08206158e-10	2.31464605e-10	3.34170217e-10	4.29504667e-09	5.70997106e-09
2.185	0.0	0.0	0.0	0.0	0.0	0.0	2.04288559e-11	6.16143828e-11	3.38357061e-10	5.99000003e-10	2.70090253e-09	3.00283585e-09
2.195	0.0	0.0	0.0	0.0	0.0	0.0	4.3444822e-11	1.81406773e-10	1.80415177e-10	2.30853071e-10	2.95773257e-09	3.48448569e-09
2.205	0.0	0.0	0.0	0.0	0.0	0.0	4.14454814e-11	1.73924914e-10	1.07468747e-10	3.17129753e-10	2.46937795e-09	3.01344999e-09
2.215	0.0	0.0	0.0	0.0	0.0	0.0	4.26016825e-11	1.69267799e-10	1.07148911e-10	1.50341676e-10	1.96571702e-09	1.23132605e-09
2.225	0.0	0.0	0.0	0.0	0.0	0.0	4.11858454e-11	1.58752857e-10	1.27049294e-10	1.90667285e-10	2.82845122e-09	4.04632154e-09
2.235	0.0	0.0	0.0	0.0	0.0	0.0	4.48059116e-12	1.41053876e-11	7.48357458e-11	1.07769771e-10	1.84637113e-09	1.97173747e-09
2.245	0.0	0.0	0.0	0.0	0.0	0.0	4.70711568e-11	1.66339001e-10	1.06563442e-10	2.827512e-10	1.97354773e-09	1.8131841e-09
2.255	0.0	0.0	0.0	0.0	0.0	0.0	2.65915759e-11	1.08622729e-10	8.59206038e-11	1.71923943e-10	2.57080793e-09	4.65400996e-09
2.265	0.0	0.0	0.0	0.0	0.0	0.0	2.29334355e-11	9.99487583e-11	8.51121515e-11	1.71956034e-10	1.90636818e-09	2.18607424e-09
2.275	0.0	0.0	0.0	0.0	0.0	0.0	1.35790896e-11	5.21975288e-11	1.22899457e-10	3.73742965e-10	2.33871326e-09	4.45372318e-09
2.285	0.0	0.0	0.0	0.0	0.0	0.0	3.6536057e-11	1.5925698e-10	5.13227031e-11	8.32221612e-11	1.56421276e-09	1.84229654e-09
2.295	0.0	0.0	0.0	0.0	0.0	0.0	3.87296019e-11	1.68637143e-10	7.15349502e-11	1.52809062e-10	1.92338455e-09	2.749568e-09
2.305	0.0	0.0	0.0	0.0	0.0	0.0	5.78454654e-12	2.00528923e-11	8.96886022e-11	2.27594527e-10	1.51683281e-09	2.5568832e-09
2.315	0.0	0.0	0.0	0.0	0.0	0.0	1.72014067e-11	7.49791936e-11	4.96411857e-11	1.22246329e-10	1.2209627e-09	1.76322808e-09
2.325	0.0	0.0	0.0	0.0	0.0	0.0	8.13052246e-12	2.51175018e-11	7.8872761e-11	2.54808417e-10	1.26766072e-09	1.26572013e-09
2.335	0.0	0.0	0.0	0.0	0.0	0.0	1.57212419e-12	6.85273046e-12	5.4429361e-11	1.41560493e-10	1.46473718e-09	2.15608393e-09
2.345	0.0	0.0	0.0	0.0	0.0	0.0	2.16294235e-11	9.42804711e-11	6.76758891e-11	1.34646138e-10	6.59691071e-10	4.48900819e-10
2.355	0.0	0.0	0.0	0.0	0.0	0.0	2.41848868e-11	1.05419477e-10	8.38692354e-11	1.99823576e-10	1.23248149e-09	1.86974515e-09
2.365	0.0	0.0	0.0	0.0	0.0	0.0	7.93246142e-12	3.45767977e-11	1.39745946e-11	3.75954251e-11	1.4325162e-09	1.89409379e-09
2.375	0.0	0.0	0.0	0.0	0.0	0.0	7.21752363e-12	3.14604561e-11	6.35244443e-11	2.15656736e-10	6.2044526e-10	8.12819074e-10
2.385	0.0	0.0	0.0	0.0	0.0	0.0	1.17739359e-11	5.13213966e-11	4.39902109e-11	1.12510664e-10	8.33468015e-10	1.17620642e-09
2.395	0.0	0.0	0.0	0.0	0.0	0.0	7.73047131e-12	2.3302666e-11	4.14161019e-11	1.15977363e-10	1.23699431e-09	2.25969147e-09
2.405	0.0	0.0	0.0	0.0	0.0	0.0	1.96327219e-12	8.55770509e-12	1.66978682e-11	3.62165794e-11	6.32845319e-10	8.75626135e-10
2.415	0.0	0.0	0.0	0.0	0.0	0.0	1.28054978e-12	5.5817871e-12	1.6422207e-11	3.69123635e-11	1.1963287e-09	2.51671854e-09
2.425	0.0	0.0	0.0	0.0	0.0	0.0	1.67427532e-12	7.29799691e-12	1.62270451e-11	3.30374543e-11	9.32722181e-10	1.77884295e-09
2.435	0.0	0.0	0.0	0.0	0.0	0.0	7.21615472e-13	3.10442085e-12	1.34106971e-11	2.71453991e-11	1.02128502e-09	1.71911218e-09
2.445	0.0	0.0	0.0	0.0	0.0	0.0	3.09704483e-14	1.34997054e-13	7.22707287e-12	1.76780033e-11	4.83137772e-10	8.33233322e-10
2.455	0.0	0.0	0.0	0.0	0.0	0.0	2.94145018e-15	1.28214841e-14	6.13964535e-12	2.17356697e-11	8.21060427e-10	1.74483611e-09
2.465	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.90887093e-11	4.28877751e-11	2.28608326e-10	3.03214543e-10
2.475	0.0	0.0	0.0	0.0	0.0	0.0	1.46646567e-12	6.39217568e-12	1.14690698e-11	2.53489056e-11	2.95029937e-10	3.06261082e-10
2.485	0.0	0.0	0.0	0.0	0.0	0.0	2.87668798e-12	8.63022572e-12	7.64107266e-12	1.70793865e-11	4.39936561e-10	8.60187141e-10
2.495	0.0	0.0	0.0	0.0	0.0	0.0	1.23568717e-12	5.3862355e-12	7.19471432e-12	1.72652822e-11	8.64750519e-10	2.05056359e-09
2.505	0.0	0.0	0.0	0.0	0.0	0.0	2.60329153e-15	1.13474847e-14	1.75079447e-11	3.61790813e-11	8.14120888e-10	1.73913796e-09
2.515	0.0	0.0	0.0	0.0	0.0	0.0	1.10557771e-14	3.69966321e-14	8.38897072e-12	2.0950981e-11	5.01352119e-10	1.05954208e-09
2.525	0.0	0.0	0.0	0.0	0.0	0.0	1.33801046e-12	5.83225239e-12	9.31664436e-12	2.62414645e-11	1.44312428e-10	2.20192692e-10
2.535	0.0	0.0	0.0	0.0	0.0	0.0	1.82067299e-14	7.04909875e-14	9.61279239e-12	2.72865303e-11	6.59903478e-10	1.66420782e-09
2.545	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.80274215e-12	1.14317697e-11	1.02693299e-09	2.73392864e-09
2.555	0.0	0.0	0.0	0.0	0.0	0.0	1.3183606e-15	5.74660061e-15	2.00725113e-12	8.33593823e-12	5.06122879e-10	1.57479653e-09
2.565	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	6.62482407e-10	2.31313631e-09
2.575	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.19410924e-12	9.82125139e-12	7.5397406e-10	1.70689935e-09
2.585	0.0	0.0	0.0	0.0	0.0	0.0	1.70883607e-14	7.44864375e-14	2.11560617e-13	9.06135201e-13	2.31511133e-10	7.97849431e-10
2.595	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.37075816e-12	1.07071863e-11	1.25355505e-10	2.56427267e-10
2.605	0.0	0.0	0.0	0.0	0.0	0.0	8.25991803e-14	3.6004148e-13	3.75931637e-12	1.59958182e-11	8.65555377e-10	3.09450839e-09
2.615	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.72699297e-12	7.51099185e-12	4.18356985e-10	1.01340265e-09
2.625	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.02241477e-12	4.40689081e-12	5.91020032e-10	1.5138546e-09
2.635	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.59167284e-12	7.87956353e-12	9.29446083e-10	2.45824054e-09
2.645	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.39494443e-12	6.08042181e-12	2.51574998e-10	7.69789091e-10
2.655	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.00803401e-13	1.28781319e-12	2.37884537e-10	7.33538603e-10
2.665	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	4.34408707e-12	1.84742037e-11	5.72660197e-10	2.30970757e-09
2.675	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.48846223e-12	6.470022e-12	9.20766449e-10	2.57299435e-09
2.685	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.27025771e-12	9.89582391e-12	2.28374304e-10	7.31801186e-10
2.695	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.6102931e-12	7.01910488e-12	2.16579333e-10	7.44453017e-10
2.705	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.7211021e-10	6.28409299e-10
2.715	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.87011228e-12	6.95941115e-12	3.83577756e-10	9.40835908e-10
2.725	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.89655301e-10	6.14878826e-10
2.735	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.14960562e-12	4.99431873e-12	4.98250165e-10	1.50293345e-09
2.745	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.12171993e-10	6.47154815e-10
2.755	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	5.19704671e-10	1.5319823e-09
2.765	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.87848338e-13	1.25470182e-12	1.94941427e-10	7.32910566e-10
2.775	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.53383927e-12	6.66773668e-12	1.73018844e-10	6.1031717e-10
2.785	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.94208182e-13	8.4653384e-13	3.70009247e-10	8.98130417e-10
2.795	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.69941348e-11	9.57975504e-11
2.805	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.83920826e-13	1.23758219e-12	3.3385467e-11	1.28998016e-10
2.815	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.56488834e-10	9.28985912e-10
2.825	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	7.82234801e-11	3.24809832e-10
2.835	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.721809e-11	8.62827593e-11
2.845	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.61934862e-13	1.14174759e-12	1.65608331e-10	6.11433767e-10
2.855	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.20503075e-10	9.05046205e-10
2.865	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.777771e-13	1.21080231e-12	4.99055305e-10	2.12492221e-09
2.875	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.82445998e-13	1.23115356e-12	1.7226403e-10	7.12444493e-10
2.885	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	4.85609718e-11	1.34950371e-10
2.895	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.92126565e-10	7.14460618e-10
2.905	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.61135724e-13	1.13826423e-12	1.72255736e-10	6.981689e-10
2.915	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.77821834e-10	5.89650966e-10
2.925	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.04422717e-11	4.35716544e-11
2.935	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.87579829e-10	7.06318684e-10
2.945	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.88404721e-10	7.02487668e-10
2.955	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.61878958e-11	1.14150338e-10
2.965	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.74561183e-10	6.90564216e-10
2.975	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.08233568e-11	4.14761897e-11
2.985	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.72789661e-12	9.31793561e-12
2.995	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.59761967e-13	1.13227616e-12	4.43069268e-10	1.92681341e-09
3.005	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.07282227e-10	6.89754885e-10
3.015	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.7304714e-10	6.57497886e-10
3.025	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	4.00024266e-11	1.66857957e-10
3.035	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.39012112e-11	6.78905717e-11
3.045	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.95873283e-10	1.28968174e-09
3.055	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.6537867e-10	6.67763799e-10
3.065	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	4.68695006e-12	1.03268254e-11
3.075	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.97450564e-10	1.29653842e-09
3.085	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.51249979e-10	6.48987981e-10
3.095	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	3.00188078e-10	1.29906642e-09
3.105	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.52976024e-11	1.09958037e-10
3.115	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.33697268e-11	5.50037293e-11
3.125	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.56475947e-10	6.60399514e-10
3.135	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.19952187e-11	4.08200266e-11
3.145	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.4838559e-10	6.35550806e-10
3.155	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.13661701e-11	6.02826985e-11
3.165	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.50221325e-10	6.15438216e-10
3.175	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	9.67035745e-13	4.21521109e-12
3.185	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.44431831e-10	6.29563758e-10
3.195	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.26048449e-11	4.14342694e-11
3.205	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.45194651e-11	6.32888812e-11
3.215	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.225	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.54403819e-12	1.09789604e-11
3.235	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.53012511e-12	1.10186876e-11
3.245	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	8.78705946e-13	3.83019042e-12
3.255	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.265	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.38830669e-10	6.04665807e-10
3.275	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	4.02231288e-15	1.75328554e-14
3.285	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	2.05594576e-11	6.21941276e-11
3.295	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	9.9083047e-12	4.26477399e-11
3.305	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.315	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	8.51497753e-14	3.71159265e-13
3.325	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	9.95219495e-13	4.33806121e-12
3.335	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.345	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.355	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.365	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.375	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.32638011e-12	5.78155688e-12
3.385	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.395	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.41580846e-10	6.06198096e-10
3.405	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.415	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	8.19432449e-13	3.57182324e-12
3.425	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.0604482e-12	4.62238653e-12
3.435	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.445	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.455	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.465	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.475	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.485	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.495	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	1.27260081e-12	5.54713833e-12
3.505	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.515	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.525	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.535	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.545	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.555	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.565	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.575	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.585	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.595	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.605	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.615	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.625	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.635	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.645	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.655	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.665	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.675	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.685	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.695	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.705	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.715	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.725	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.735	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.745	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.755	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.765	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.775	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.785	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.795	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.805	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.815	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.825	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.835	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.845	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.855	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.865	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.875	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.885	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.895	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.905	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.915	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.925	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.935	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.945	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.955	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.965	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.975	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.985	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
3.995	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.005	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.015	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.025	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.035	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.045	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.055	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.065	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.075	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.085	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.095	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.105	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.115	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.125	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.135	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.145	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.155	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.165	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.175	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.185	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.195	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.205	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.215	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.225	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.235	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.245	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.255	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.265	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.275	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.285	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.295	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.305	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.315	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.325	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.335	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.345	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.355	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.365	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.375	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.385	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.395	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.405	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.415	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.425	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.435	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.445	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.455	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.465	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.475	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.485	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.495	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.505	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.515	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.525	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.535	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.545	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.555	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.565	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.575	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.585	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.595	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.605	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.615	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.625	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.635	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.645	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.655	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.665	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.675	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.685	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.695	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.705	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.715	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.725	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.735	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.745	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.755	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.765	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.775	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.785	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.795	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.805	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.815	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.825	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.835	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.845	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.855	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.865	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.875	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.885	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.895	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.905	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.915	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.925	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.935	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.945	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.955	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.965	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.975	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.985	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0
4.995	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0


==> anc/thermal_photon_comparison_MUSIC.txt <==
# pT in GeV, rate in GeV^-2 fm^-4 
# pT MUSIC_2to2 MUSIC_brems 
0.2	3.2123352358e-07	0.00047341732504
0.4	3.6377630739e-06	4.682519727e-05
0.6	3.7178608183e-06	7.3438198994e-06
0.8	1.9818929975e-06	1.394131261e-06
1.0	8.0630258777e-07	2.912084594e-07
1.2	2.8616411382e-07	6.4405658768e-08
1.4	9.40017903e-08	1.4775188302e-08
1.6	2.9452866081e-08	3.4786545516e-09
1.8	8.9510311421e-09	8.3477838417e-10
2.0	2.6650499298e-09	2.0333478371e-10
2.2	7.8221456453e-10	5.0140204052e-11
2.4	2.2723611194e-10	1.248920934e-11
2.6	6.5510479758e-11	3.1386730995e-12
2.8	1.8775779132e-11	7.9488242156e-13
3.0	5.3562391452e-12	2.0273767895e-13
3.2	1.5221172119e-12	5.2039847288e-14
3.4	4.3111871918e-13	1.343856273e-14
3.6	1.2174734338e-13	3.489739099e-15
3.8	3.4287223271e-14	9.1109148948e-16
4.0	0.0	0.0


==> anc/thermal_photon_comparison_SMASH.txt <==
# pT in GeV, rate in GeV^-2 fm^-4 
# pT_SMASH SMASH_2to2 SMASH_2to2_error SMASH_brems SMASH_brems_error 
0.2	5.0330196958362145e-06	2.37676894405632e-06	0.00041126378318611436	2.971532253260151e-06
0.3651724137931035	1.0266400176161773e-05	3.8957594721778873e-07	6.247216167456875e-05	5.078974761256242e-07
0.5303448275862069	7.523694996056617e-06	1.2678531730287698e-07	1.0607703371644276e-05	1.2130205170446405e-07
0.6955172413793105	4.11628671582431e-06	5.410362850624994e-08	1.9528418314230705e-06	3.229341954920812e-08
0.8606896551724139	1.9398060797179326e-06	2.1525166168539842e-08	3.860208092786092e-07	8.681467031302334e-09
1.0258620689655173	8.329145251618407e-07	1.1104888232251342e-08	8.055475815096532e-08	3.288917858755033e-09
1.1910344827586208	3.373235348821251e-07	4.131421952363016e-09	1.7509370532317704e-08	1.0582557054078751e-09
1.3562068965517242	1.3093657234585688e-07	1.9617124950947894e-09	3.89402105538975e-09	4.3382187165987233e-10
1.5213793103448277	4.939251234319589e-08	9.809335198190305e-10	9.156030718879336e-10	2.1130832155274214e-10
1.686551724137931	1.821391702013158e-08	4.4246579471607264e-10	2.0575738010542495e-10	1.0184520199582992e-10
1.8517241379310345	6.62256057584559e-09	2.192710438591254e-10	4.7869911356273364e-11	4.1618569762814686e-11
2.016896551724138	2.3580732858572473e-09	1.2180449556412446e-10	1.3325389633695398e-11	2.5575981846566515e-11
2.182068965517242	8.434325004125202e-10	6.112888047869825e-11	3.514495161320699e-12	1.4529389930171804e-11
2.3472413793103453	2.9528408232693146e-10	3.490557850341083e-11	2.0922299435217257e-13	9.282645330348287e-13
2.5124137931034487	1.0471465715968153e-10	2.1459262626545386e-11	6.039416224404699e-14	3.7260712765960607e-13
2.677586206896552	3.6209362445115417e-11	9.693084328270487e-12	9.99999999999989e-101	0.0
2.8427586206896556	1.2248386674170548e-11	4.595478533881233e-12	9.99999999999989e-101	0.0
3.007931034482759	4.282757199577395e-12	2.5350704709481595e-12	9.99999999999989e-101	0.0
3.1731034482758624	1.655520818432864e-12	1.4854693530289478e-12	9.99999999999989e-101	0.0
3.338275862068966	5.490965069913167e-13	7.584352797353468e-13	9.99999999999989e-101	0.0
3.5034482758620693	1.061474534750094e-13	2.405056163144779e-13	9.99999999999989e-101	0.0
3.6686206896551727	6.956233368580696e-14	2.3715485878548e-13	9.99999999999989e-101	0.0
3.833793103448276	3.566105558705963e-14	1.3689865873600463e-13	9.99999999999989e-101	0.0
3.9989655172413796	1.1038201640542053e-14	6.893354715110319e-14	9.99999999999989e-101	0.0
4.1641379310344835	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.3293103448275865	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.49448275862069	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.659655172413793	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.824827586206897	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.99	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0


==> anc/total_sig_rocket.txt <==
# Total bremsstrahlung cross sections, cutoff at k=0.001 GeV
# cross section in mbarn, sqrt(s) in GeV
# sqrt(s) sigma_pi+pi-_pi+pi-gamma sigma_pi+pi-_pi+pi-gamma_error sigma_pi+pi+_pi+pi+gamma sigma_pi+pi+_pi+pi+gamma_error sigma_pi-pi-_pi-pi-gamma sigma_pi-pi-_pi-pi-gamma_error sigma_pi-pi0_pi-pi0gamma sigma_pi-pi0_pi-pi0gamma_error sigma_pi+pi0_pi+pi0gamma sigma_pi+pi0_pi+pi0gamma_error sigma_pi+pi-_pi0pi0gamma sigma_pi+pi-_pi0pi0gamma_error sigma_pi0pi0_pi+pi-gamma sigma_pi0pi0_pi+pi-gamma_error
0.28	0.000369605	1.70279e-07	6.89561e-06	3.94574e-09	6.89897e-06	4.12623e-09	2.29397e-05	1.05585e-08	2.29518e-05	1.05334e-08	0.000234645	1.22148e-07	0.000128279	5.81015e-08
0.29	0.00336044	1.63511e-06	0.000242145	1.51914e-07	0.00024206	1.54429e-07	0.000244383	1.2489e-07	0.000244073	1.17347e-07	0.00200931	1.07672e-06	0.00152157	7.08365e-07
0.3	0.00747491	3.70984e-06	0.000969136	6.2598e-07	0.000970558	6.23049e-07	0.000625976	5.80013e-07	0.000623778	3.038e-07	0.00457071	2.00835e-06	0.00374696	1.84356e-06
0.31	0.0122921	6.44461e-06	0.00233271	1.55341e-06	0.00233354	1.5185e-06	0.00116288	5.73336e-07	0.0011579	6.09465e-07	0.00772885	4.38914e-06	0.0066083	3.0543e-06
0.32	0.0176876	9.64566e-06	0.0044325	2.91116e-06	0.00442838	4.81779e-06	0.00186253	9.29256e-07	0.00185382	9.2685e-07	0.0114012	4.98847e-06	0.0100281	4.61366e-06
0.33	0.0236189	1.31196e-05	0.00734116	4.8438e-06	0.00734245	4.82994e-06	0.00273701	1.48419e-06	0.00272165	1.36793e-06	0.0155544	6.83411e-06	0.0139631	6.43487e-06
0.34	0.0301352	2.01911e-05	0.0111208	7.40494e-06	0.0111272	8.27433e-06	0.00379631	2.34291e-06	0.0037674	3.43821e-06	0.0201595	8.9272e-06	0.0183743	8.38871e-06
0.35	0.0372133	2.07285e-05	0.0158084	1.08419e-05	0.0158101	1.08404e-05	0.00504406	2.57741e-06	0.00501245	2.57813e-06	0.0251539	2.05484e-05	0.0232446	1.05489e-05
0.36	0.044843	2.58191e-05	0.0213911	1.42146e-05	0.0213737	1.44048e-05	0.006494	3.35973e-06	0.00643975	3.55242e-06	0.0305346	1.37453e-05	0.0284963	1.2852e-05
0.37	0.05311	3.12559e-05	0.0279234	1.87266e-05	0.0279023	1.87707e-05	0.00815472	4.41183e-06	0.00806765	5.15441e-06	0.0363153	1.72034e-05	0.0341438	1.52843e-05
0.38	0.0621347	4.42612e-05	0.0353036	2.41604e-05	0.0352904	3.89982e-05	0.010039	5.3299e-06	0.00992427	7.57306e-06	0.0424065	1.90632e-05	0.0401092	1.8116e-05
0.39	0.0720515	4.51594e-05	0.0436295	3.00268e-05	0.0437399	3.04049e-05	0.0121276	6.81303e-06	0.0120134	6.64684e-06	0.0488261	2.86643e-05	0.0464018	2.0831e-05
0.4	0.0824852	5.69915e-05	0.052903	3.60217e-05	0.0528396	3.58758e-05	0.0144762	7.71335e-06	0.0142986	8.13355e-06	0.0555363	2.50344e-05	0.0530097	2.35595e-05
0.41	0.0940721	6.2033e-05	0.0628584	4.26513e-05	0.0628028	4.3901e-05	0.0170627	1.69681e-05	0.0168324	9.04771e-06	0.0624677	3.60064e-05	0.0598577	2.64622e-05
0.42	0.106591	8.77456e-05	0.0735025	5.00078e-05	0.0735483	5.03009e-05	0.0199012	1.07652e-05	0.0196154	1.28664e-05	0.0696306	3.45539e-05	0.0669396	3.79899e-05
0.43	0.120533	8.36369e-05	0.0850656	5.76635e-05	0.0849688	6.05079e-05	0.0230232	1.56791e-05	0.0226891	1.72725e-05	0.0771624	3.43699e-05	0.0741965	3.31781e-05
0.44	0.135286	9.69152e-05	0.0971299	6.56486e-05	0.0969979	6.64898e-05	0.0264171	1.54455e-05	0.0260157	1.41348e-05	0.0848192	3.78818e-05	0.0817042	3.65648e-05
0.45	0.151444	0.00010533	0.109618	7.71932e-05	0.10957	7.46684e-05	0.0301331	1.66095e-05	0.0296741	1.66538e-05	0.0924929	4.59987e-05	0.089421	7.05047e-05
0.46	0.169051	0.00012008	0.122981	8.44569e-05	0.12283	8.47606e-05	0.0341527	2.18938e-05	0.0336128	2.01306e-05	0.100567	5.94114e-05	0.0971026	5.98728e-05
0.47	0.188232	0.000189685	0.136364	9.40133e-05	0.136493	9.78287e-05	0.0386071	2.61648e-05	0.0378966	2.30145e-05	0.108471	6.87019e-05	0.105136	4.66188e-05
0.48	0.20997	0.000152738	0.150406	0.000103884	0.150545	0.00010953	0.0433813	5.0274e-05	0.0425541	2.53609e-05	0.116757	5.77272e-05	0.113227	5.02081e-05
0.49	0.233411	0.000173071	0.164681	0.000112983	0.164562	0.000115027	0.0485254	3.29036e-05	0.0475599	3.88389e-05	0.125121	5.66946e-05	0.121326	0.00013696
0.5	0.259348	0.000213691	0.179279	0.000124613	0.179218	0.000216458	0.0541138	3.0737e-05	0.0530089	2.92095e-05	0.133564	6.60084e-05	0.129715	5.72779e-05
0.51	0.287607	0.000236528	0.193688	0.000135909	0.193815	0.000141009	0.0601333	4.33836e-05	0.0589986	3.3147e-05	0.142078	7.00417e-05	0.137962	6.7601e-05
0.52	0.319946	0.000328699	0.208438	0.000146063	0.20832	0.000152043	0.0668304	3.76641e-05	0.0654227	3.80503e-05	0.150721	0.000125879	0.146453	6.5586e-05
0.53	0.355493	0.000298879	0.22276	0.000155906	0.223687	0.00026534	0.0739768	4.40003e-05	0.0724439	4.21269e-05	0.159551	7.21439e-05	0.154954	9.56125e-05
0.54	0.395039	0.000359835	0.237478	0.000168011	0.237716	0.000166921	0.0818562	5.03422e-05	0.0801338	4.64008e-05	0.168252	8.27258e-05	0.163504	9.4778e-05
0.55	0.438563	0.000360928	0.252381	0.000177298	0.2522	0.000179286	0.0904267	5.51971e-05	0.0884525	6.00418e-05	0.177158	8.51859e-05	0.172371	0.000250061
0.56	0.488855	0.000387457	0.267283	0.00018896	0.266817	0.000188147	0.0998093	6.09891e-05	0.0977417	6.19038e-05	0.185979	8.34908e-05	0.180702	8.04484e-05
0.57	0.544286	0.000434763	0.28126	0.000200853	0.281101	0.000199812	0.110155	8.44183e-05	0.107911	6.75353e-05	0.195	8.8257e-05	0.189862	0.000161154
0.58	0.608247	0.000524495	0.295054	0.000205544	0.295277	0.000222777	0.121656	7.61487e-05	0.118979	7.47655e-05	0.203881	0.000161602	0.198101	0.000158936
0.59	0.680442	0.000566084	0.309158	0.000220855	0.309122	0.000221316	0.134085	8.30273e-05	0.13128	8.1804e-05	0.212972	9.54149e-05	0.206638	9.43934e-05
0.6	0.764123	0.000632479	0.322475	0.000242026	0.3226	0.000230749	0.148074	9.61473e-05	0.144883	9.77438e-05	0.221885	9.97619e-05	0.215723	0.000133223
0.61	0.856338	0.000705555	0.335719	0.000245983	0.335575	0.000254194	0.163709	0.000106655	0.160069	0.000100436	0.230998	0.000103625	0.224337	0.000101816
0.62	0.967263	0.000774943	0.348017	0.000388352	0.348614	0.000284286	0.181016	0.000118758	0.17712	0.000111471	0.24011	0.000107617	0.233114	0.000106325
0.63	1.09267	0.000930822	0.360952	0.000264204	0.361082	0.000262217	0.20043	0.00014869	0.196362	0.000144719	0.249042	0.000121657	0.241864	0.000110584
0.64	1.23912	0.00101077	0.372779	0.000276288	0.372778	0.000268052	0.222462	0.000148546	0.217849	0.000150299	0.258306	0.000115581	0.250585	0.000126186
0.65	1.40952	0.00139921	0.383829	0.00028136	0.383808	0.000281968	0.247196	0.000169093	0.242121	0.000158906	0.267596	0.000120678	0.259195	0.000118815
0.66	1.6116	0.0013695	0.395392	0.000302335	0.394599	0.000287815	0.275295	0.000180475	0.26964	0.000175426	0.276583	0.000136057	0.267736	0.000125354
0.67	1.85228	0.00204281	0.406154	0.000303843	0.405347	0.000297568	0.307302	0.000198406	0.301005	0.000208898	0.285336	0.000128654	0.276407	0.000139014
0.68	2.13028	0.00187624	0.415441	0.000304042	0.415392	0.000305434	0.343137	0.000235937	0.336512	0.000223966	0.294626	0.000177284	0.284521	0.000141759
0.69	2.45897	0.00201556	0.424573	0.00034773	0.424304	0.000317497	0.383791	0.000255989	0.377326	0.00027253	0.30334	0.000137013	0.29293	0.000137154
0.7	2.85138	0.00238766	0.43445	0.000405014	0.433706	0.000451174	0.430405	0.000362352	0.4223	0.000310363	0.312549	0.000155083	0.301328	0.000140641
0.71	3.30455	0.00265064	0.442656	0.000370916	0.442161	0.000419307	0.481254	0.00034941	0.472765	0.000482706	0.320845	0.000143743	0.309077	0.000154
0.72	3.83744	0.00310138	0.450083	0.000350959	0.450393	0.000344412	0.53667	0.000378724	0.528107	0.000378923	0.329309	0.000284331	0.316879	0.000150402
0.73	4.43706	0.00424767	0.458042	0.000345739	0.458752	0.000370286	0.595503	0.000488105	0.587918	0.000464095	0.33804	0.000150427	0.324265	0.000153014
0.74	5.09203	0.00445828	0.465637	0.000348141	0.465191	0.000380785	0.6558	0.000454368	0.645998	0.000464803	0.346319	0.00015498	0.331092	0.000159969
0.75	5.80154	0.00451261	0.471963	0.000397972	0.472261	0.00035865	0.710721	0.000614917	0.702918	0.000522591	0.353798	0.000159558	0.337738	0.000162292
0.76	6.46221	0.00523586	0.477361	0.000363333	0.477878	0.000411871	0.759211	0.000537637	0.750525	0.000664365	0.361385	0.000172113	0.344222	0.000166068
0.77	7.06256	0.00558934	0.483862	0.00036705	0.483642	0.00037466	0.78884	0.000574248	0.7823	0.000580083	0.368286	0.00018217	0.349634	0.000169215
0.78	7.51544	0.00555792	0.48904	0.000371337	0.488451	0.00038228	0.802018	0.000559821	0.794292	0.000581127	0.375767	0.000378045	0.35502	0.000172949
0.79	7.78748	0.00587035	0.49278	0.000646532	0.494365	0.000561138	0.79113	0.000569635	0.783051	0.000581354	0.381967	0.000191254	0.359779	0.000175232
0.8	7.84	0.00556819	0.497885	0.000382232	0.498103	0.000406281	0.759343	0.00055797	0.7536	0.000540768	0.388031	0.000355495	0.363956	0.000188673
0.81	7.70954	0.00534365	0.501573	0.000387906	0.501676	0.000389271	0.713078	0.000655687	0.708299	0.000499339	0.393652	0.000175244	0.36763	0.000179662
0.82	7.44853	0.00625978	0.505073	0.000413727	0.505233	0.000394868	0.657096	0.000464799	0.65244	0.000496838	0.398729	0.000180806	0.370755	0.000194573
0.83	7.08494	0.0049349	0.508422	0.000404176	0.507557	0.000407206	0.597214	0.000432094	0.59343	0.000498248	0.403647	0.000182098	0.373102	0.000184821
0.84	6.66813	0.00454379	0.51032	0.000445175	0.510821	0.000403023	0.538724	0.000451986	0.535226	0.000506679	0.408031	0.000182769	0.374527	0.000485194
0.85	6.24972	0.00412943	0.512307	0.000406075	0.513426	0.000417688	0.483194	0.000342548	0.48038	0.000345351	0.411688	0.000186549	0.37677	0.000189505
0.86	5.81327	0.00405771	0.514865	0.000404106	0.514025	0.000404812	0.432774	0.000318413	0.430441	0.000309683	0.414904	0.000187242	0.377454	0.000192
0.87	5.41223	0.00356367	0.516576	0.000452482	0.515769	0.000405949	0.388115	0.000329147	0.385408	0.000294698	0.417789	0.000204076	0.378034	0.000194611
0.88	5.03537	0.00330022	0.517638	0.000416262	0.516955	0.000415081	0.348984	0.000376867	0.345867	0.000419934	0.420944	0.000317447	0.378715	0.000192594
0.89	4.69045	0.0031239	0.518468	0.000421259	0.518169	0.000717532	0.314361	0.000240711	0.31131	0.000236644	0.422939	0.000190108	0.378858	0.000238342
0.9	4.37603	0.00309424	0.519457	0.000418994	0.518011	0.00045411	0.284153	0.000204506	0.281686	0.000203478	0.425313	0.000190944	0.378978	0.00021144
0.91	4.09305	0.00265794	0.519139	0.000432843	0.519151	0.000421846	0.258807	0.000185451	0.255917	0.000193953	0.426933	0.000339202	0.378555	0.0002155
0.92	3.83445	0.00304588	0.519025	0.000438113	0.51939	0.00042688	0.236432	0.000175873	0.233574	0.00016926	0.429087	0.000192687	0.379245	0.000199438
0.93	3.60231	0.00262304	0.519197	0.000433978	0.51832	0.000434096	0.217393	0.000153929	0.213826	0.000160703	0.431161	0.000195567	0.379289	0.000219228
0.94	3.38701	0.00226069	0.519436	0.000461368	0.518041	0.000445625	0.2007	0.000142547	0.196785	0.000148718	0.433482	0.000196644	0.380332	0.00022598
0.95	3.20009	0.00257018	0.517729	0.000454259	0.517642	0.000425835	0.186092	0.000137095	0.182066	0.000136399	0.435531	0.000198503	0.381436	0.000208832
0.96	3.02559	0.00202864	0.516813	0.000431479	0.516821	0.000431663	0.173743	0.000129409	0.169205	0.000154302	0.438025	0.000200511	0.382751	0.000206718
0.97	2.87479	0.00199907	0.515962	0.000430001	0.515615	0.000437193	0.162564	0.000127405	0.158	0.000117202	0.441469	0.000217821	0.384611	0.000211961
0.98	2.73184	0.00193326	0.513931	0.000549435	0.513724	0.000432373	0.153094	0.000122026	0.148685	0.000112546	0.444296	0.000202122	0.387309	0.000231267
0.99	2.60424	0.00179481	0.511979	0.000440017	0.513256	0.000435989	0.144947	0.000109617	0.139889	0.000107451	0.448633	0.000229579	0.391061	0.000218096
1	2.49208	0.00167247	0.510757	0.000461879	0.511212	0.000450524	0.137662	0.000104261	0.132339	0.000107559	0.453375	0.000277011	0.395686	0.000288898
1.01	2.391	0.00163452	0.509431	0.000494744	0.508396	0.000462806	0.131501	0.000104614	0.125946	9.7237e-05	0.458825	0.000238156	0.401161	0.000245421
1.02	2.29629	0.0015575	0.507328	0.0004436	0.506928	0.000471842	0.125922	9.77658e-05	0.120109	9.71052e-05	0.465268	0.000238347	0.407822	0.000231981
1.03	2.21057	0.00161711	0.505094	0.000447356	0.504426	0.000432115	0.121385	9.44082e-05	0.115132	9.04085e-05	0.473134	0.00038404	0.415503	0.000240688
1.04	2.13476	0.0026142	0.503198	0.000491677	0.502582	0.000446768	0.117228	9.23501e-05	0.110752	8.76493e-05	0.481201	0.000221722	0.425035	0.000265441
1.05	2.07019	0.00171396	0.500842	0.000440831	0.499793	0.000458247	0.113401	9.01815e-05	0.106908	9.22767e-05	0.491337	0.000224897	0.436208	0.000254276
1.06	2.00961	0.00138942	0.497925	0.000440023	0.497207	0.000449125	0.110577	8.89591e-05	0.103609	8.72526e-05	0.503178	0.000229591	0.448929	0.000266725
1.07	1.95593	0.00163009	0.495024	0.000462844	0.494396	0.000436558	0.10781	0.00011744	0.100539	8.77302e-05	0.516958	0.000261062	0.463971	0.000273121
1.08	1.90715	0.00134895	0.492382	0.000443198	0.490928	0.000436406	0.105673	9.01843e-05	0.098144	8.33473e-05	0.532024	0.000245611	0.481044	0.000314612
1.09	1.86424	0.00162174	0.488794	0.000441857	0.489131	0.000447848	0.103658	8.45691e-05	0.0960603	8.05539e-05	0.550279	0.000279379	0.501691	0.000307034
1.1	1.8286	0.0013171	0.485695	0.000446052	0.486485	0.000443202	0.102022	8.37374e-05	0.0940092	7.75154e-05	0.57102	0.000298443	0.524707	0.000325046
1.11	1.79633	0.00128748	0.483221	0.000442558	0.482366	0.000439027	0.100791	8.20097e-05	0.0925587	7.61581e-05	0.594681	0.000275406	0.552761	0.000345221
1.12	1.77056	0.00128465	0.479006	0.000446937	0.479254	0.000439439	0.0996445	0.000109278	0.0913077	9.23924e-05	0.62162	0.000318485	0.582969	0.00037747
1.13	1.74846	0.00134342	0.476568	0.000444816	0.476866	0.000433281	0.0988284	7.98569e-05	0.0900074	7.40768e-05	0.652367	0.000302397	0.619846	0.000408061
1.14	1.72886	0.00159355	0.472572	0.000457354	0.472066	0.000442065	0.0981501	7.96053e-05	0.089266	7.64057e-05	0.689352	0.00104794	0.661798	0.000530567
1.15	1.7192	0.00143566	0.469219	0.000461	0.469411	0.000431878	0.0974809	7.97734e-05	0.0884016	8.10481e-05	0.731024	0.000388573	0.71199	0.000672188
1.16	1.71162	0.00161984	0.466201	0.00043773	0.466487	0.000443511	0.0971522	8.16357e-05	0.0877612	7.68888e-05	0.780473	0.000364628	0.768181	0.000502071
1.17	1.7047	0.00139751	0.462231	0.000474972	0.463098	0.000470344	0.0970651	0.000104198	0.0875946	7.59298e-05	0.837715	0.000383165	0.835732	0.000642364
1.18	1.70337	0.00128024	0.45996	0.000447617	0.459649	0.000435705	0.0968585	0.000106689	0.0871945	7.93224e-05	0.903537	0.000479193	0.913192	0.000734496
1.19	1.70558	0.00131597	0.454188	0.000443497	0.455078	0.000443949	0.0971866	8.68313e-05	0.0872298	7.6302e-05	0.979278	0.0011121	1.00235	0.000710458
1.2	1.71363	0.00131522	0.451276	0.000542784	0.451234	0.000518417	0.0973963	8.31022e-05	0.0871107	7.91027e-05	1.06887	0.000496394	1.10584	0.000776695
1.21	1.72294	0.00139251	0.44794	0.000446921	0.447993	0.000464793	0.0978172	8.26202e-05	0.087318	7.44971e-05	1.17005	0.000550645	1.22124	0.000893374
1.22	1.73306	0.00201059	0.444003	0.000455434	0.444383	0.000434839	0.0981187	8.18782e-05	0.0874604	7.73183e-05	1.28444	0.00156163	1.3498	0.00103201
1.23	1.74804	0.0013686	0.44046	0.000447599	0.440497	0.00045258	0.0985992	8.60947e-05	0.0878143	7.69359e-05	1.41482	0.000980913	1.49111	0.00115141
1.24	1.7595	0.00143517	0.435907	0.000451425	0.43688	0.000591721	0.0991061	8.23039e-05	0.0882993	0.000111467	1.55332	0.000735379	1.63074	0.0012146
1.25	1.77087	0.00145725	0.432249	0.000473412	0.433226	0.000567671	0.099809	8.46187e-05	0.0887054	8.00779e-05	1.69645	0.000801369	1.7643	0.00138314
1.26	1.77198	0.00142226	0.427568	0.000451774	0.428662	0.000450345	0.100732	8.96053e-05	0.0891896	8.0348e-05	1.83781	0.00276512	1.87627	0.00145799
1.27	1.76828	0.00146897	0.423377	0.000460858	0.424013	0.000454286	0.101175	8.88435e-05	0.0897306	8.29417e-05	1.96286	0.000948421	1.94597	0.00148748
1.28	1.76118	0.00145625	0.41992	0.000450754	0.421408	0.000447118	0.102206	9.15672e-05	0.0905144	8.26073e-05	2.06499	0.000987659	1.97429	0.00158419
1.29	1.74163	0.00148182	0.41625	0.000444334	0.416841	0.000441129	0.102941	9.22363e-05	0.0912012	9.14219e-05	2.13114	0.00181718	1.9432	0.00149606
1.3	1.72122	0.00151729	0.411312	0.000444429	0.412621	0.000444451	0.10376	9.11838e-05	0.0920999	8.05395e-05	2.1609	0.0018532	1.869	0.00144053
1.31	1.69628	0.00146521	0.40796	0.000451439	0.409	0.000426841	0.104846	9.38927e-05	0.0928447	8.26077e-05	2.14879	0.00112073	1.75652	0.00138405
1.32	1.67209	0.00160396	0.402374	0.000452829	0.404432	0.000443626	0.105896	0.000100843	0.0937588	8.90964e-05	2.11361	0.00101387	1.62673	0.00139729
1.33	1.65474	0.00147281	0.400231	0.000541786	0.399601	0.000437431	0.106848	0.000112292	0.094662	9.22413e-05	2.05242	0.00114469	1.49251	0.00119924
1.34	1.63878	0.00151676	0.394959	0.000445228	0.39539	0.000482112	0.108091	9.3391e-05	0.0956292	8.68525e-05	1.98069	0.00128977	1.36332	0.00110054
1.35	1.63031	0.0014606	0.390681	0.000456915	0.391378	0.000458858	0.109161	9.32794e-05	0.096734	8.84868e-05	1.89985	0.000926136	1.24215	0.00103693
1.36	1.62497	0.00144054	0.387765	0.000495167	0.388329	0.000435956	0.110267	9.60941e-05	0.0978549	8.91414e-05	1.82008	0.00090925	1.13324	0.00113186
1.37	1.62056	0.002187	0.382141	0.000450603	0.383237	0.00049514	0.111335	9.80991e-05	0.0986852	9.22562e-05	1.73814	0.000857097	1.03751	0.000822669
1.38	1.62956	0.00151083	0.378615	0.00046583	0.379933	0.000435198	0.112841	0.000100945	0.0997691	9.19438e-05	1.66431	0.000964071	0.95311	0.000755772
1.39	1.63053	0.00150032	0.373983	0.000485019	0.375863	0.000437313	0.113803	0.000103718	0.101021	9.37053e-05	1.59543	0.000903413	0.882011	0.000709836
1.4	1.64161	0.00145397	0.370397	0.000456163	0.371395	0.000440116	0.115094	0.000115112	0.102133	0.00011266	1.53143	0.000872915	0.822012	0.000738248
1.41	1.64875	0.00147017	0.364742	0.000463168	0.367015	0.000436541	0.116404	0.000106825	0.103475	9.46138e-05	1.4736	0.000775284	0.769738	0.00063229
1.42	1.66546	0.00154557	0.361468	0.000535527	0.36266	0.000514447	0.11783	0.000106602	0.104796	0.000101154	1.42076	0.00129738	0.723776	0.000597956
1.43	1.68474	0.00151082	0.357118	0.000448529	0.358332	0.000460593	0.119215	0.000106296	0.105849	9.92098e-05	1.37216	0.000814565	0.68588	0.000702109
1.44	1.70011	0.00152068	0.352876	0.000459603	0.354684	0.000438066	0.120288	0.000111005	0.106986	9.59671e-05	1.32795	0.001153	0.654435	0.000544536
1.45	1.71996	0.00188956	0.347501	0.000448987	0.350432	0.000456926	0.121774	0.00013746	0.1083	9.83429e-05	1.29067	0.000695606	0.627117	0.000547483
1.46	1.73777	0.00204093	0.343018	0.000480728	0.344612	0.00045407	0.123037	0.000114761	0.109631	0.000123287	1.25693	0.00169116	0.602042	0.000502103
1.47	1.76191	0.00167962	0.338776	0.000499243	0.342066	0.000451631	0.124331	0.000112666	0.110728	0.000102434	1.22259	0.000658709	0.582168	0.000486331
1.48	1.7844	0.00164271	0.334663	0.000460898	0.337285	0.000448122	0.12569	0.000130163	0.112141	0.000119921	1.19391	0.000668542	0.564042	0.000462074
1.49	1.80851	0.00163641	0.330169	0.000462476	0.333602	0.00045174	0.127225	0.000112869	0.113666	0.000109229	1.16869	0.000844324	0.549202	0.000468487
1.5	1.83118	0.00224267	0.325828	0.000593075	0.328527	0.000453517	0.128391	0.000131739	0.114914	0.000109036	1.14346	0.000619117	0.536139	0.000479933
1.51	1.86175	0.00173444	0.320871	0.000470999	0.323832	0.000439285	0.12997	0.000118847	0.116305	0.000112007	1.12267	0.00100975	0.524831	0.000439749
1.52	1.88899	0.00169503	0.318045	0.000463918	0.320387	0.000452	0.131319	0.000120678	0.117692	0.000133912	1.103	0.00061095	0.51539	0.000479879
1.53	1.91479	0.00173497	0.312695	0.000471698	0.315969	0.000469929	0.13295	0.000121367	0.119071	0.000130565	1.08776	0.000859691	0.507246	0.000441038
1.54	1.94324	0.00219113	0.30858	0.000470094	0.31091	0.000483384	0.134471	0.000123216	0.120491	0.000113882	1.07182	0.000615826	0.500165	0.000441416
1.55	1.975	0.00186603	0.30318	0.000492213	0.306798	0.000517206	0.135709	0.000130512	0.121841	0.000114036	1.05741	0.000618851	0.494291	0.000431607
1.56	2.00866	0.00190501	0.300002	0.000474788	0.302995	0.000449021	0.137211	0.000148819	0.123096	0.000144905	1.04471	0.000583468	0.491189	0.00044635
1.57	2.0391	0.00202792	0.294108	0.00046412	0.298056	0.000490802	0.138454	0.000125293	0.124848	0.000120677	1.03342	0.000588027	0.485093	0.000524349
1.58	2.07129	0.00200715	0.290207	0.000466967	0.293967	0.000461146	0.13999	0.000127033	0.126249	0.000127172	1.0226	0.000568795	0.48352	0.000425783
1.59	2.1051	0.00208357	0.285444	0.000478148	0.289005	0.000481923	0.141417	0.000132249	0.127625	0.000119402	1.0144	0.000562222	0.481198	0.000427533
1.6	2.13811	0.0023189	0.28073	0.000486965	0.285384	0.000466454	0.142927	0.000134454	0.129198	0.000120459	1.0057	0.000625157	0.478862	0.000424722
1.61	2.17213	0.00221144	0.276583	0.000481611	0.281683	0.000469665	0.144271	0.000133414	0.130431	0.000142167	0.998202	0.000563091	0.477731	0.000427885
1.62	2.20452	0.00223844	0.271697	0.000473318	0.275866	0.000450654	0.14585	0.000136695	0.131907	0.000123113	0.991037	0.000614666	0.47781	0.000426021
1.63	2.23961	0.00233529	0.267954	0.000473137	0.271987	0.000451733	0.147426	0.000135565	0.133273	0.000127793	0.986022	0.000717083	0.477011	0.000427858
1.64	2.27368	0.00239005	0.263332	0.000480751	0.268281	0.000443973	0.148584	0.000139845	0.134609	0.000126821	0.980557	0.000568398	0.476852	0.000583262
1.65	2.31333	0.00233744	0.260014	0.000456455	0.263463	0.000457839	0.150366	0.000153445	0.13625	0.000135071	0.977225	0.000570337	0.477856	0.000430483
1.66	2.35377	0.00243579	0.255004	0.000461308	0.259251	0.000451257	0.151639	0.000147764	0.137518	0.000136747	0.974157	0.000574513	0.478438	0.000437869
1.67	2.39195	0.00270093	0.249476	0.00046363	0.254234	0.000444932	0.153116	0.000155106	0.139209	0.000140995	0.970303	0.000719791	0.478838	0.000453426
1.68	2.42749	0.0024972	0.245746	0.000467088	0.251267	0.000433075	0.154675	0.000148506	0.140818	0.000133591	0.967743	0.000578709	0.480945	0.000434055
1.69	2.46805	0.00250968	0.240914	0.000428051	0.246049	0.000440932	0.156207	0.000153123	0.141964	0.00014176	0.966959	0.00092317	0.483882	0.000444119
1.7	2.50904	0.00255775	0.235927	0.000428579	0.242133	0.000430703	0.157589	0.000148154	0.143674	0.000152133	0.963973	0.000750104	0.485528	0.000454961
1.71	2.54859	0.00262534	0.232454	0.000438698	0.237816	0.000471103	0.158934	0.000150449	0.14533	0.000141061	0.96166	0.000578782	0.487684	0.000472925
1.72	2.58903	0.0027557	0.227968	0.000429048	0.234442	0.000422983	0.160433	0.000157444	0.146377	0.000143345	0.961314	0.000587318	0.489733	0.000472413
1.73	2.63007	0.0028259	0.224168	0.000409901	0.228825	0.000413618	0.16154	0.000158247	0.148108	0.000148891	0.962048	0.000600477	0.492556	0.000551503
1.74	2.66903	0.0027575	0.219563	0.000433312	0.225164	0.000435416	0.163899	0.000159586	0.149646	0.000144428	0.961672	0.000596404	0.495928	0.000467236
1.75	2.71996	0.00275702	0.214924	0.000409515	0.220897	0.00039668	0.164888	0.000157832	0.1512	0.00015343	0.963098	0.000601018	0.498824	0.000494057
1.76	2.75608	0.00282101	0.209572	0.00041761	0.217022	0.000391485	0.166339	0.00015812	0.152761	0.000222655	0.961138	0.000605155	0.502778	0.000471764
1.77	2.7978	0.00284271	0.206347	0.000425056	0.212785	0.000382711	0.167869	0.000160537	0.15409	0.000156051	0.963493	0.000611989	0.505563	0.000481374
1.78	2.84993	0.00306445	0.201492	0.000400651	0.209048	0.000377727	0.169743	0.000208842	0.155834	0.000159682	0.963111	0.000788762	0.5086	0.00053635
1.79	2.89137	0.00300641	0.197879	0.000396589	0.204485	0.000377075	0.17066	0.000174605	0.156703	0.000153678	0.966021	0.00064804	0.512935	0.000489581
1.8	2.93571	0.00307981	0.19377	0.000420892	0.20037	0.00042877	0.172143	0.000167904	0.158714	0.000157448	0.968552	0.000627101	0.516097	0.000557858
1.81	2.97935	0.00310113	0.189777	0.000398529	0.196714	0.000381133	0.17375	0.000171036	0.160288	0.000194841	0.970196	0.000629306	0.520137	0.000534396
1.82	3.02777	0.00349079	0.184646	0.000419468	0.192447	0.000375692	0.175597	0.000197446	0.161516	0.000159984	0.973169	0.00102343	0.525324	0.000529163
1.83	3.08136	0.00329747	0.181022	0.00043465	0.188439	0.000368464	0.17651	0.000178094	0.162869	0.000163726	0.974879	0.000677002	0.528553	0.000536293
1.84	3.12387	0.00331834	0.17686	0.000429864	0.184255	0.000370445	0.177843	0.000178425	0.164608	0.000164588	0.978249	0.000633097	0.533136	0.000570349
1.85	3.17755	0.00407517	0.172101	0.000408283	0.180548	0.000372081	0.179511	0.000174084	0.165803	0.000165052	0.98171	0.000713857	0.538469	0.000545614
1.86	3.22167	0.00357634	0.168189	0.000413383	0.176865	0.000386395	0.180757	0.000186538	0.167244	0.000166518	0.985953	0.000706234	0.54258	0.000585985
1.87	3.27441	0.00377411	0.164418	0.000412441	0.17248	0.000402182	0.182412	0.000183926	0.169181	0.000168037	0.987979	0.000651219	0.548679	0.000543455
1.88	3.32749	0.00366384	0.160048	0.000412508	0.169137	0.000381841	0.183834	0.000190676	0.170254	0.00018769	0.99129	0.000689255	0.552684	0.000556226
1.89	3.36911	0.00367414	0.156346	0.000419278	0.165345	0.000379153	0.184948	0.000180108	0.171782	0.000168185	0.996877	0.00084727	0.55792	0.000561844
1.9	3.41718	0.00390204	0.151701	0.000408907	0.161395	0.000381153	0.18692	0.000217135	0.173474	0.000196464	1.00056	0.00104534	0.562314	0.000612635
1.91	3.47981	0.00390659	0.147425	0.000414096	0.157805	0.000385257	0.188025	0.000193798	0.174974	0.000181735	1.00448	0.000670654	0.56826	0.00059403
1.92	3.52576	0.00393304	0.144319	0.00041165	0.154642	0.000379296	0.189619	0.000190074	0.17621	0.000173562	1.00934	0.000668243	0.572936	0.000582923
1.93	3.57691	0.0040483	0.14077	0.000408684	0.150868	0.000392673	0.190669	0.00019941	0.177433	0.000186178	1.01274	0.0012552	0.577893	0.000592102
1.94	3.63248	0.00443531	0.136744	0.000399413	0.146402	0.000380512	0.192383	0.000196861	0.179147	0.000225811	1.0177	0.000690448	0.583276	0.000606304
1.95	3.68847	0.0041622	0.132802	0.000400416	0.143863	0.000376384	0.193393	0.000194137	0.180801	0.000177259	1.02359	0.000827231	0.588648	0.000593064
1.96	3.74877	0.00416351	0.129487	0.000394143	0.13999	0.000374148	0.195084	0.000198626	0.182225	0.000209328	1.02847	0.000743333	0.59497	0.000611608
1.97	3.80069	0.00430467	0.126027	0.000394152	0.136548	0.000367791	0.196709	0.00019357	0.183733	0.000185683	1.03385	0.00076725	0.599191	0.000623414
1.98	3.8544	0.00508739	0.122473	0.000392126	0.133588	0.000371788	0.197497	0.000200253	0.184943	0.000182951	1.0383	0.00078222	0.604615	0.000641126
1.99	3.91838	0.00479895	0.12003	0.000397905	0.130122	0.000358023	0.199239	0.000210906	0.186502	0.000189835	1.04411	0.000719744	0.611106	0.000670063
2	3.96821	0.00450056	0.116391	0.000392592	0.127939	0.00035851	0.200599	0.000201933	0.187835	0.000192096	1.05096	0.000713806	0.616587	0.000651101
2.03	4.13699	0.00477026	0.105734	0.000403643	0.117616	0.000366229	0.20431	0.000209063	0.192484	0.000198737	1.06821	0.000747964	0.632524	0.000667121
2.06	4.31295	0.00502682	0.0967245	0.000416757	0.110118	0.000389581	0.208758	0.000243567	0.196371	0.000202012	1.0887	0.000748854	0.652288	0.000727686
2.09	4.50087	0.00567792	0.0881767	0.000407499	0.10216	0.000384302	0.212749	0.000219549	0.200757	0.00020107	1.10824	0.000824419	0.672408	0.000720688
2.12	4.69107	0.00550461	0.0806414	0.000451417	0.0942664	0.000380577	0.216266	0.000228258	0.205001	0.000220594	1.12906	0.00112861	0.690117	0.000805536
2.15	4.87806	0.0056288	0.0736338	0.000408098	0.0878552	0.000371925	0.220313	0.000238397	0.208651	0.000207083	1.1512	0.00102107	0.712127	0.000810544
2.18	5.0714	0.00587378	0.0686662	0.000437251	0.0835628	0.000387952	0.224323	0.000231625	0.212651	0.000229654	1.17517	0.000882535	0.732068	0.000803339
2.21	5.26738	0.0062874	0.0625226	0.000443648	0.0790601	0.000409774	0.227937	0.000263782	0.216958	0.000222455	1.1988	0.000864161	0.753598	0.00084906
2.24	5.49042	0.00650875	0.059212	0.000443906	0.0766508	0.000408102	0.231814	0.000249743	0.220538	0.000229674	1.22301	0.000874707	0.774981	0.000851674
2.27	5.69159	0.00754107	0.0558711	0.000451371	0.0735518	0.000418327	0.235468	0.000253631	0.224919	0.000227919	1.25055	0.00098779	0.797149	0.000891203
2.3	5.90579	0.00728815	0.0545981	0.000466941	0.0731086	0.000420654	0.239384	0.000254403	0.228545	0.000239373	1.2771	0.000936355	0.818803	0.000954931
2.33	6.1394	0.00764584	0.0534943	0.000497824	0.0741388	0.000449061	0.242571	0.000296361	0.232583	0.000238294	1.30608	0.000960616	0.841758	0.000964613
2.36	6.36685	0.00767882	0.0548203	0.000554343	0.0757194	0.000474211	0.245627	0.000303576	0.236424	0.000261891	1.33174	0.000980616	0.866268	0.000999512
2.39	6.5964	0.00883374	0.0581519	0.000540929	0.0796046	0.000496633	0.249849	0.000259374	0.239927	0.00025608	1.36128	0.0010338	0.890819	0.00102277
2.42	6.83928	0.00818574	0.0618153	0.000568131	0.0835193	0.000550137	0.253637	0.000293368	0.243756	0.000253182	1.39257	0.00117493	0.912628	0.00117835
2.45	7.0883	0.00910156	0.0671825	0.000657064	0.0899914	0.000541136	0.257358	0.000275747	0.247531	0.000250723	1.42462	0.0010497	0.939262	0.00108691
2.48	7.32897	0.0093856	0.0737499	0.000667286	0.0993368	0.000703397	0.260334	0.000282055	0.251271	0.000256807	1.45624	0.00137882	0.964435	0.00123943
2.51	7.59102	0.00925574	0.0840423	0.000667094	0.109152	0.00060345	0.263522	0.000270084	0.255208	0.000282592	1.48704	0.00113819	0.989611	0.00118047
2.54	7.86491	0.00965933	0.0953125	0.000706	0.120933	0.000642547	0.268023	0.000308016	0.259455	0.000267515	1.52239	0.0011555	1.01623	0.00120714
2.57	8.1367	0.00990719	0.107564	0.000760717	0.13403	0.00069038	0.270708	0.000284038	0.26343	0.000271686	1.55662	0.00118341	1.04216	0.00129061
2.6	8.38902	0.0111541	0.124422	0.000784711	0.149476	0.000728969	0.273938	0.000276735	0.267204	0.000273981	1.5906	0.00142364	1.0716	0.00130242
2.63	8.70122	0.0115333	0.140641	0.000827095	0.168947	0.000761807	0.277252	0.000279631	0.269999	0.000307636	1.62641	0.00148482	1.09933	0.00131466
2.66	8.98157	0.011253	0.158166	0.0008791	0.188022	0.000817276	0.281264	0.000313248	0.273804	0.000276399	1.66223	0.00134211	1.12621	0.0013439
2.69	9.27895	0.0130103	0.180187	0.000955126	0.210699	0.000880531	0.28448	0.000289554	0.277902	0.00027409	1.70239	0.00130226	1.15299	0.00137583
2.72	9.54127	0.0124413	0.203672	0.00102562	0.235003	0.000939153	0.288032	0.000301701	0.282093	0.000304974	1.74087	0.0013532	1.18452	0.00144263
2.75	9.84217	0.0127277	0.230239	0.00115984	0.261445	0.00101785	0.291088	0.000327253	0.284815	0.000302884	1.77479	0.00171377	1.21536	0.00168587
2.78	10.1746	0.0129338	0.258719	0.00117061	0.293222	0.00107653	0.29463	0.000312167	0.289162	0.000308236	1.81613	0.00137649	1.24454	0.00156668
2.81	10.4644	0.0133353	0.293487	0.00129917	0.323278	0.00116778	0.298241	0.000320443	0.292101	0.000299826	1.85833	0.00140941	1.27153	0.00155463
2.84	10.8398	0.0141403	0.324736	0.00133931	0.357585	0.00125838	0.30094	0.000308235	0.295888	0.000313548	1.90021	0.00144702	1.30457	0.00161032
2.87	11.1548	0.0145804	0.360223	0.00145074	0.397624	0.00135859	0.304895	0.000338764	0.299913	0.000336786	1.94104	0.00149108	1.33633	0.00174951
2.9	11.4589	0.0147382	0.402352	0.00156364	0.440167	0.00145194	0.307867	0.00031321	0.302474	0.000342424	1.9811	0.00154368	1.36688	0.00184267
2.93	11.8207	0.0157307	0.44618	0.00165023	0.481808	0.00169095	0.311224	0.000324498	0.306355	0.000342865	2.02635	0.00155093	1.39843	0.00175591
2.96	12.2152	0.0157629	0.493426	0.00177008	0.530488	0.00166846	0.313549	0.000332348	0.309494	0.000326813	2.0722	0.00173484	1.43435	0.00180203
2.99	12.537	0.0161096	0.543468	0.00189004	0.581026	0.0018063	0.316669	0.000335875	0.314536	0.00037413	2.11468	0.00201424	1.4675	0.00185221
3.02	12.9078	0.0206559	0.59611	0.00206981	0.634894	0.00189898	0.319987	0.000375194	0.316824	0.000406951	2.15889	0.00203135	1.50274	0.00191142
3.05	13.2669	0.0183314	0.651562	0.00212676	0.692227	0.00205225	0.323816	0.000361335	0.321159	0.000407175	2.2066	0.0021682	1.53394	0.00195346
3.08	13.6722	0.0180728	0.710552	0.00231219	0.754126	0.00228278	0.32664	0.000343715	0.324007	0.000363127	2.25184	0.00191392	1.56741	0.00210337
3.11	14.0214	0.0198304	0.775447	0.00248158	0.81869	0.00235272	0.329444	0.000355611	0.32737	0.00041817	2.29947	0.00180255	1.60211	0.00204745
3.14	14.3702	0.0194065	0.843043	0.00260738	0.8888	0.00264071	0.332612	0.000367101	0.331374	0.000408752	2.35055	0.00182773	1.64158	0.00212774
3.17	14.7963	0.0196052	0.916221	0.00279195	0.961125	0.00265751	0.33578	0.000388327	0.334332	0.000402419	2.39732	0.00187911	1.67878	0.00225547
3.2	15.204	0.0217323	0.993683	0.00297298	1.03091	0.00286529	0.338498	0.000385863	0.338678	0.000417589	2.44845	0.00188645	1.7134	0.00227451
3.23	15.5938	0.0255724	1.06823	0.0031714	1.11279	0.00333702	0.341869	0.000408983	0.341511	0.000416284	2.49996	0.00213527	1.74888	0.00235978
3.26	16.0512	0.0224552	1.15544	0.0033424	1.20272	0.00326626	0.344337	0.00041965	0.344886	0.00045476	2.54761	0.00249051	1.78709	0.0023938
3.29	16.4451	0.0231086	1.24577	0.00354854	1.2912	0.00339298	0.348019	0.000411008	0.347233	0.000425949	2.59919	0.00248952	1.82823	0.0024731
3.32	16.8603	0.0238633	1.33637	0.0037289	1.38123	0.00360838	0.350867	0.000432618	0.351286	0.000431783	2.64931	0.00211107	1.86174	0.00255988
3.35	17.3394	0.0248491	1.43103	0.00420753	1.47573	0.00386482	0.354444	0.000415253	0.354277	0.000431752	2.70774	0.00223923	1.9015	0.00254568
3.38	17.7836	0.0251414	1.54083	0.00418927	1.58972	0.00400563	0.357154	0.000422098	0.358567	0.000465861	2.75662	0.0025752	1.94334	0.00263575
3.41	18.2734	0.0287755	1.63871	0.00455349	1.69642	0.00428768	0.359638	0.000435007	0.361205	0.000438302	2.80928	0.00220996	1.98132	0.00269197
3.44	18.7134	0.0267209	1.75356	0.00479399	1.79907	0.00447678	0.362327	0.000447466	0.363915	0.000473134	2.86262	0.00233894	2.02269	0.00280504
3.47	19.2399	0.0277145	1.86784	0.00505035	1.92742	0.00477801	0.366382	0.000455123	0.369561	0.000454248	2.91857	0.00223253	2.05927	0.00281382
3.5	19.6287	0.0290841	1.98408	0.00542042	2.04095	0.00503436	0.368438	0.000506923	0.371375	0.000475168	2.97494	0.00246449	2.10425	0.00292544
3.53	20.1323	0.0289109	2.11542	0.00552213	2.16939	0.00528583	0.371901	0.000465815	0.375099	0.000451084	3.02328	0.00256245	2.14791	0.00300824
3.56	20.5788	0.0346377	2.25387	0.00576526	2.30283	0.00554621	0.373866	0.000476768	0.377145	0.000485196	3.07873	0.00236905	2.18787	0.00310066
3.59	21.0816	0.0305873	2.38954	0.00649955	2.43617	0.00591116	0.376765	0.000479184	0.381024	0.000458665	3.12879	0.00259512	2.23642	0.00316165
3.62	21.6743	0.031868	2.53789	0.00686662	2.5824	0.00642164	0.380242	0.000518335	0.383962	0.000488605	3.17958	0.00291173	2.27904	0.00328879
3.65	22.1739	0.0331358	2.68264	0.00716523	2.73322	0.0066411	0.382684	0.000518699	0.387472	0.000482445	3.23432	0.00256074	2.3206	0.00328374
3.68	22.7047	0.0387021	2.83624	0.00717688	2.89326	0.00683279	0.384821	0.000472675	0.390459	0.000508346	3.28592	0.00248784	2.35813	0.00329039
3.71	23.239	0.0333819	2.99077	0.00789185	3.0611	0.00728692	0.387905	0.000517238	0.394536	0.00050687	3.33594	0.00353161	2.4106	0.00348026
3.74	23.7949	0.0353484	3.15083	0.00774296	3.2144	0.0079062	0.390753	0.000527772	0.396616	0.00056043	3.38073	0.0025573	2.45283	0.0035148
3.77	24.3387	0.0358757	3.3512	0.00808091	3.3881	0.00808242	0.39263	0.000492585	0.40007	0.000549926	3.42528	0.00330105	2.50407	0.00368631
3.8	24.9575	0.0423626	3.52451	0.00880257	3.55979	0.00851564	0.396628	0.000509879	0.404983	0.000540515	3.4691	0.00259265	2.55111	0.00370405
3.83	25.4845	0.0396364	3.70659	0.00964305	3.76225	0.00875634	0.399333	0.000544932	0.406273	0.000536855	3.50642	0.00291274	2.59927	0.00383406
3.86	26.0145	0.0401418	3.89256	0.00941967	3.95469	0.00923008	0.401427	0.000529423	0.410492	0.000584218	3.5518	0.00286668	2.6475	0.00385737
3.89	26.6606	0.0398173	4.07861	0.0100668	4.14099	0.00963409	0.405935	0.000548941	0.413076	0.000590917	3.5745	0.00269014	2.69727	0.00428007
3.92	27.2388	0.0403531	4.28465	0.0119386	4.35182	0.0100454	0.407995	0.000564496	0.415909	0.00051497	3.60774	0.00277065	2.74184	0.00421045
3.95	27.7798	0.0467181	4.5158	0.0114157	4.57215	0.0106974	0.410182	0.000548786	0.42019	0.000582547	3.63847	0.00269988	2.79012	0.00411277
3.98	28.5058	0.0432582	4.72078	0.0115645	4.82314	0.0115673	0.412254	0.000615149	0.423955	0.000605417	3.668	0.00274785	2.84088	0.00425459
4.01	29.2422	0.0490717	4.96091	0.0126905	5.0319	0.0114693	0.415132	0.000599106	0.427796	0.000616538	3.6891	0.00272453	2.88907	0.00436487
4.04	29.7581	0.0449363	5.20374	0.0122889	5.25868	0.0120285	0.418425	0.00057223	0.42976	0.000589739	3.71691	0.00280489	2.94029	0.00439325
4.07	30.4349	0.0466805	5.44222	0.0131334	5.50007	0.0128593	0.421711	0.00061227	0.433976	0.000674685	3.74736	0.00273672	2.99518	0.00454133
4.1	30.9674	0.0502495	5.70749	0.0133153	5.76947	0.0130971	0.423537	0.000634954	0.435639	0.000669519	3.78015	0.00290726	3.04043	0.00458008
4.13	31.6934	0.0490031	5.95233	0.0142652	6.0072	0.0137214	0.425667	0.00057404	0.439496	0.00063784	3.8129	0.00276724	3.09529	0.00466451
4.16	32.458	0.05114	6.21446	0.0146582	6.27829	0.0158777	0.429198	0.000609151	0.442934	0.000638545	3.84197	0.00283354	3.1595	0.00480399
4.19	33.1288	0.0501066	6.50105	0.0155167	6.56884	0.0149047	0.432026	0.000654158	0.446473	0.000661315	3.88303	0.00287723	3.21108	0.00489796
4.22	33.7908	0.0523516	6.78375	0.0156863	6.85938	0.0158947	0.433939	0.000601343	0.448401	0.000713228	3.93045	0.00291425	3.25735	0.00507871
4.25	34.5177	0.053954	7.08858	0.0163951	7.13779	0.0162667	0.437156	0.000642655	0.452916	0.00070032	3.97313	0.00297061	3.30997	0.0050991
4.28	35.2798	0.0540292	7.36244	0.0174617	7.4576	0.0170148	0.440106	0.000619199	0.455163	0.000660383	4.02117	0.00414355	3.36711	0.00526432
4.31	35.9836	0.0554568	7.66918	0.0176742	7.75801	0.0179997	0.442948	0.00063614	0.458999	0.000714379	4.06518	0.00304623	3.41664	0.00531597
4.34	36.7349	0.0573499	7.99648	0.0186781	8.05262	0.0196367	0.445477	0.000643254	0.462457	0.000726794	4.11865	0.00327711	3.47792	0.0054807
4.37	37.3355	0.0614915	8.30407	0.0195722	8.39508	0.0192321	0.448917	0.000664183	0.466177	0.000728707	4.16861	0.00298872	3.54299	0.00565597
4.4	38.1506	0.0597227	8.69105	0.0217014	8.7456	0.0194235	0.450396	0.000660137	0.470261	0.000735354	4.22214	0.0031998	3.60188	0.00600448
4.43	39.026	0.061244	8.9521	0.0217936	9.08854	0.0218154	0.452703	0.000735071	0.471322	0.000699942	4.27971	0.00299029	3.65437	0.00583002
4.46	39.7256	0.064885	9.36577	0.0221421	9.46506	0.0218296	0.455718	0.000652235	0.476404	0.000761958	4.33783	0.00310392	3.71189	0.00592286
4.49	40.5225	0.0690882	9.74388	0.0224549	9.81102	0.0233998	0.457912	0.000666503	0.478687	0.0007577	4.39554	0.00394959	3.7765	0.00606976
4.52	41.4248	0.0650888	10.0771	0.0234205	10.2004	0.0230356	0.461858	0.000759483	0.481832	0.000722662	4.45094	0.00305215	3.82583	0.00613611
4.55	42.2532	0.073235	10.4683	0.0242783	10.5612	0.0235312	0.464157	0.000724737	0.484954	0.000694923	4.50814	0.00413064	3.89065	0.00630019
4.58	43.0392	0.0725519	10.8733	0.0261772	10.9838	0.0239259	0.466434	0.000741924	0.489431	0.00074835	4.57317	0.0031815	3.94241	0.00642487
4.61	43.7769	0.0718264	11.2799	0.0263408	11.3092	0.0259082	0.470067	0.000705198	0.492331	0.000750661	4.64345	0.00395888	4.01263	0.00647788
4.64	44.6876	0.0772127	11.7025	0.026829	11.8183	0.0273568	0.472953	0.000819636	0.494695	0.000722894	4.69602	0.00475624	4.07442	0.0066652
4.67	45.4984	0.074655	12.1981	0.0274945	12.2016	0.0281653	0.473105	0.000779386	0.498189	0.000776786	4.75256	0.00366678	4.1239	0.00672984
4.7	46.4982	0.0765899	12.5713	0.0290138	12.6672	0.0288179	0.477426	0.000807334	0.502107	0.000760619	4.82362	0.00371653	4.19471	0.00692868
4.73	47.4763	0.087194	12.993	0.03065	13.1104	0.0295015	0.480114	0.000775507	0.506522	0.000820819	4.90059	0.00436927	4.24506	0.00683144
4.76	48.1899	0.0798994	13.5243	0.0327508	13.5629	0.0306409	0.483052	0.000808627	0.508584	0.000794369	4.96592	0.00396048	4.31699	0.00706341
4.79	49.0961	0.0805967	13.9254	0.0318567	14.0264	0.0322629	0.48687	0.000843441	0.511809	0.000799012	5.02596	0.00348041	4.39895	0.0075097
4.82	50.0169	0.0844462	14.4026	0.0344158	14.4785	0.0334376	0.486288	0.000803829	0.51593	0.000791921	5.10229	0.00362876	4.44917	0.00735409
4.85	50.8442	0.084873	14.9083	0.0343911	14.9251	0.0340048	0.490871	0.000845344	0.51858	0.000842319	5.16137	0.00360549	4.50874	0.00743099
4.88	51.8479	0.0862555	15.4436	0.0348447	15.4734	0.0352882	0.494447	0.000855002	0.522698	0.000835861	5.2354	0.00460563	4.57853	0.00768613
4.91	52.6948	0.0980772	15.9466	0.0410225	15.9658	0.0354332	0.498399	0.00085886	0.525772	0.000893172	5.3095	0.00366622	4.6506	0.00787811
4.94	53.6507	0.0934023	16.4654	0.0381797	16.5823	0.0367937	0.500296	0.000887897	0.528866	0.000891746	5.38155	0.0037211	4.71556	0.00804101
4.97	54.7555	0.0938676	16.9964	0.040365	17.0695	0.0395587	0.502299	0.000897249	0.532746	0.000869062	5.45458	0.00375644	4.78389	0.00814502
5	55.6072	0.0974665	17.5169	0.0405034	17.6939	0.0416623	0.505274	0.000917437	0.536339	0.000921304	5.53355	0.00379727	4.84969	0.00822447


==> anc/v2_MUSIC.txt <==
# pT in GeV, v2 in % 
# pT v2_RHIC_2to2 v2_RHIC_2to2_error v2_RHIC_brems v2_RHIC_brems_error v2_RHIC_tot v2_RHIC_tot_error v2_LHC_2to2 v2_LHC_2to2_error v2_LHC_brems v2_LHC_brems_error v2_LHC_tot v2_LHC_tot_error 
0.2	-0.06475610216539425	-0.194229627762	1.9010558754711477	1.9857559516499999	1.879154267220407	1.9694824973899998	-0.29500990752354744	-0.495531218894	3.7840835352612365	4.093385405919999	3.7401051160328374	4.06260042219
0.4	-0.6032377429412386	-0.61945137109	3.284520389398811	4.92368974361	2.9621639630430336	4.48252286689	-1.0475054346223467	-0.766080056807	6.131641663972299	8.34835048811	5.66179186155281	7.74340666036
0.6	0.20873069158915286	1.02055538302	4.437721254587342	7.96648181234	3.535805928049935	6.816742715309999	0.561915267395872	1.39350768182	7.85685152234195	11.973139377399999	6.684314694673003	10.6931220398
0.8	1.5664788992961403	2.65926336347	5.439353050436623	10.6118980702	4.037476167873845	8.42690440458	2.759141332366849	4.30759664128	9.2159316225549	14.9045233856	7.414614900776819	12.8132389174
1.0	2.96037466154302	4.50964712613	6.312116610932808	12.2080566273	4.653005663395316	9.169297135619999	4.959532988180128	7.08176627797	10.292697273766128	17.2561953263	8.169959431059779	14.1820122764
1.2	4.238726408761807	6.359147364410001	7.0709492269257535	13.8114215323	5.3709657213384805	10.032907173	6.973667657340303	9.68452695308	11.126367357413267	18.395718246199998	9.037370943706978	14.801297374
1.4	5.364781258198418	8.0447225106	7.727390542165606	14.6654389333	6.122535744870312	10.623741399	8.70170687714531	12.023031245	11.743252163743941	18.854632713300003	9.951445865200796	15.3685808205
1.6	6.336518545803649	9.66257728338	8.291720126122735	14.551255896599999	6.849110658604152	11.1624714096	10.105133054804009	14.044686167	12.167254657180074	18.950023660699998	10.811810671842496	16.033613484
1.8	7.1641307872705635	11.0549491672	8.773910177872157	16.4754725146	7.515784956677443	12.217810308599999	11.187460990206507	15.8172265414	12.421608215551249	18.3867664153	11.544658463214612	16.6363477312
2.0	7.861850125756459	12.8290454049	9.183882924741384	19.0246609957	8.106770226926741	14.098908610899999	11.97732602739264	17.049923604	12.529014274229839	17.606965220099998	12.113590521393633	17.1366589915
2.2	8.445115855837766	12.899933081199999	9.53158665522532	13.048914029799999	8.618574516757338	12.521761383800001	12.510453731397126	17.8228111952	12.510858889454774	19.500015471	12.51065402299997	18.087289890300003
2.4	8.929650401298646	13.7228129328	9.826826482868317	8.78507635263	9.054832777135765	12.8236160622	12.826994916316398	18.277687472900002	12.386585844398256	16.7634423794	12.744770122867823	18.266232474
2.6	9.330596391613511	13.7271831908	10.079192136694516	12.6808368609	9.42302227863595	13.7716505223	12.963531681501768	17.958536663700002	12.173486256244239	13.0639221129	12.833014415951666	17.0811005721
2.8	9.66244529671152	14.2587480932	10.297762143132285	5.2322679472999996	9.732414658887416	14.3557823055	12.952319158815365	18.0475294986	11.886465205185253	19.6532557265	12.795177106151934	18.6724098685
3.0	9.938028052480991	14.055050707700001	10.491203082350097	2.8974215693299996	9.992928214395302	13.6535833549	12.82087479497211	18.9038122828	11.538370569718232	19.2320812747	12.650777837800439	18.3947285608
3.2	10.169538953833845	15.8359900399	10.667391801063388	1.82293500495	10.214404323485763	15.2967551614	12.592481324508467	19.3413451221	11.140003268798663	2.8122764701	12.417649580002333	19.0340289568
3.4	10.367896497940484	15.616829157000002	10.833634941702929	1.62654558729	10.406232025314566	15.5935160202	12.285249490216781	17.5960354123	10.700410844328651	4.99829287942	12.111366220720098	17.6381503522
3.6	10.54287863505047	14.0651496497	10.996489515195188	-0.0395055802375	10.577132434963623	14.341608243000001	11.915296012587959	15.339403767099999	10.227162889287264	1.10772664196	11.745181977261366	14.8949654991
3.8	10.70311717459918	18.6697942017	11.16178434109491	-0.046377302477000004	10.73506271700494	18.651314259099998	11.494441860341796	13.859471743599999	9.726510501087162	3.6840040212	11.330189960018155	14.1867688843
4.0	10.856288431454939	15.6635859276	11.334646478518817	-0.188914729555	10.887171047833645	15.483537946199998	11.03320637569169	14.295096046600001	9.203609873018117	1.68825975346	10.875557341074554	14.252867586099999


==> anc/v2_SMASH.txt <==
# pT in GeV, v2 in % 
# pT v2_RHIC_2to2 v2_RHIC_2to2_error v2_RHIC_brems v2_RHIC_brems_error v2_RHIC_tot v2_RHIC_tot_error v2_LHC_2to2 v2_LHC_2to2_error v2_LHC_brems v2_LHC_brems_error v2_LHC_tot v2_LHC_tot_error 
0.1	-0.194229627762	-0.194229627762	1.9857559516499999	1.9857559516499999	1.9694824973899998	1.9694824973899998	-0.495531218894	-0.495531218894	4.093385405919999	4.093385405919999	4.06260042219	4.06260042219
0.3	-0.61945137109	-0.61945137109	4.92368974361	4.92368974361	4.48252286689	4.48252286689	-0.766080056807	-0.766080056807	8.34835048811	8.34835048811	7.74340666036	7.74340666036
0.5	1.02055538302	1.02055538302	7.96648181234	7.96648181234	6.816742715309999	6.816742715309999	1.39350768182	1.39350768182	11.973139377399999	11.973139377399999	10.6931220398	10.6931220398
0.7	2.65926336347	2.65926336347	10.6118980702	10.6118980702	8.42690440458	8.42690440458	4.30759664128	4.30759664128	14.9045233856	14.9045233856	12.8132389174	12.8132389174
0.9	4.50964712613	4.50964712613	12.2080566273	12.2080566273	9.169297135619999	9.169297135619999	7.08176627797	7.08176627797	17.2561953263	17.2561953263	14.1820122764	14.1820122764
1.1	6.359147364410001	6.359147364410001	13.8114215323	13.8114215323	10.032907173	10.032907173	9.68452695308	9.68452695308	18.395718246199998	18.395718246199998	14.801297374	14.801297374
1.3	8.0447225106	8.0447225106	14.6654389333	14.6654389333	10.623741399	10.623741399	12.023031245	12.023031245	18.854632713300003	18.854632713300003	15.3685808205	15.3685808205
1.5	9.66257728338	9.66257728338	14.551255896599999	14.551255896599999	11.1624714096	11.1624714096	14.044686167	14.044686167	18.950023660699998	18.950023660699998	16.033613484	16.033613484
1.7	11.0549491672	11.0549491672	16.4754725146	16.4754725146	12.217810308599999	12.217810308599999	15.8172265414	15.8172265414	18.3867664153	18.3867664153	16.6363477312	16.6363477312
1.9	12.8290454049	12.8290454049	19.0246609957	19.0246609957	14.098908610899999	14.098908610899999	17.049923604	17.049923604	17.606965220099998	17.606965220099998	17.1366589915	17.1366589915
2.1	12.899933081199999	12.899933081199999	13.048914029799999	13.048914029799999	12.521761383800001	12.521761383800001	17.8228111952	17.8228111952	19.500015471	19.500015471	18.087289890300003	18.087289890300003
2.3	13.7228129328	13.7228129328	8.78507635263	8.78507635263	12.8236160622	12.8236160622	18.277687472900002	18.277687472900002	16.7634423794	16.7634423794	18.266232474	18.266232474
2.5	13.7271831908	13.7271831908	12.6808368609	12.6808368609	13.7716505223	13.7716505223	17.958536663700002	17.958536663700002	13.0639221129	13.0639221129	17.0811005721	17.0811005721
2.7	14.2587480932	14.2587480932	5.2322679472999996	5.2322679472999996	14.3557823055	14.3557823055	18.0475294986	18.0475294986	19.6532557265	19.6532557265	18.6724098685	18.6724098685
2.9	14.055050707700001	14.055050707700001	2.8974215693299996	2.8974215693299996	13.6535833549	13.6535833549	18.9038122828	18.9038122828	19.2320812747	19.2320812747	18.3947285608	18.3947285608
3.1	15.8359900399	15.8359900399	1.82293500495	1.82293500495	15.2967551614	15.2967551614	19.3413451221	19.3413451221	2.8122764701	2.8122764701	19.0340289568	19.0340289568
3.3	15.616829157000002	15.616829157000002	1.62654558729	1.62654558729	15.5935160202	15.5935160202	17.5960354123	17.5960354123	4.99829287942	4.99829287942	17.6381503522	17.6381503522
3.5	14.0651496497	14.0651496497	-0.0395055802375	-0.0395055802375	14.341608243000001	14.341608243000001	15.339403767099999	15.339403767099999	1.10772664196	1.10772664196	14.8949654991	14.8949654991
3.7	18.6697942017	18.6697942017	-0.046377302477000004	-0.046377302477000004	18.651314259099998	18.651314259099998	13.859471743599999	13.859471743599999	3.6840040212	3.6840040212	14.1867688843	14.1867688843
3.9	15.6635859276	15.6635859276	-0.188914729555	-0.188914729555	15.483537946199998	15.483537946199998	14.295096046600001	14.295096046600001	1.68825975346	1.68825975346	14.252867586099999	14.252867586099999


==> anc/v2_sum_MUSIC.txt <==
# pT in GeV, v2 in % 
# pT v2_MUSIC_above150MeV_RHIC v2_MUSIC_above150MeV_plus_MUSIC_RHIC_lower v2_MUSIC_above150MeV_plus_MUSIC_RHIC_upper v2_MUSIC_above150MeV_LHC v2_MUSIC_above150MeV_plus_MUSIC_LHC_lower v2_MUSIC_above150MeV_plus_MUSIC_LHC_upper 
0.2	0.7086817137375044	0.8740583870563817	1.1588621023751884	1.7516750341161018	2.0048761652688305	2.3226180682405015
0.4	0.7401039736338393	0.9516318700244638	1.353893559468919	1.86144778524702	2.191476212960642	2.681082697557955
0.6	0.693682200207735	0.8827935586434476	1.2665878619885023	1.8701273048682958	2.163992442572607	2.6444374175856824
0.8	0.7640364305826484	0.9339885586087955	1.2749008105316344	2.130772059068971	2.3798562836863417	2.795144739519185
1.0	0.8924804367277902	1.0595075344733629	1.3795120999969812	2.5103579859557095	2.735146662261699	3.099728215152779
1.2	1.0126472285694523	1.1878713942900572	1.5129848731595035	2.874004207832769	3.0931930251951822	3.4361209556900483
1.4	1.0925444653845886	1.2811615631838078	1.6296199440639152	3.155136081304403	3.379792706049592	3.7251286878751415
1.6	1.123310543901481	1.3264225875194067	1.7080286088486978	3.332643901963317	3.5673721029830676	3.9304984540633296
1.8	1.1077761420820118	1.3239873964204734	1.7420457700744825	3.4089246544383847	3.6540614123013784	4.04266538550048
2.0	1.053902361550531	1.2804286041727655	1.7337965265001234	3.397123857197487	3.65054538367479	4.0665513674977705
2.2	0.9713475293995583	1.2047590783881714	1.6894835943044515	3.314334770871674	3.5727008270757303	4.014092257436392
2.4	0.8696870141467848	1.1064030333268533	1.616933724809832	3.1780285872438836	3.437576892460534	3.899852740201476
2.6	0.7575023110402545	0.994115554978965	1.5241806918669343	3.0042651485216005	3.261294142888929	3.7385547257819978
2.8	0.6419616642198079	0.8754399951919983	1.4186695133540541	2.8068752488847157	3.0580215501782932	3.5437478888595164
3.0	0.5286804111745493	0.756479217363266	1.3068365445496646	2.5972095904882275	2.8395927253989193	3.3271905695757034
3.2	0.4217628899814033	0.6418689765190826	1.1939334048320294	2.384196173973716	2.6154785979673725	3.0986460089080254
3.4	0.323949722328504	0.534876274198775	1.084008604509732	2.174564257029867	2.3929562288404087	2.865920535048445
3.6	0.23682372351602016	0.43757111465120585	0.9799861070077418	1.9731447835698148	2.177375297512489	2.635034067033217
3.8	0.16103841065058352	0.3510340998038155	0.8838036470609234	1.7831942455346064	1.9724615292736545	2.410451886207881
4.0	0.09654284354266429	0.27557073919179964	0.7965755326246169	1.6067034354523915	1.7806143476689018	2.1953314168377354


==> anc/v2_sum_SMASH.txt <==
# pT in GeV, v2 in % 
# pT v2_MUSIC_above150MeV_plus_SMASH_RHIC v2_MUSIC_above150MeV_plus_SMASH_LHC 
0.1	nan	nan
0.3	1.4682403085782831	2.9342171695051227
0.5	1.6439922374440559	3.1668282087158697
0.7	1.5964366409904986	3.175014313147642
0.9	1.5371588292339482	3.2849533226084513
1.1	1.572353074170714	3.4807999916999517
1.3	1.596644588328064	3.679031174383926
1.5	1.609160485832649	3.823027310280825
1.7	1.5805116396858745	3.90580086016279
1.9	1.5831420064385382	3.8974760521767524
2.1	1.4272638128100388	3.823056492453631
2.3	1.3315693725518334	3.68675649285366
2.5	1.2023371137434213	3.4973218009121108
2.7	1.0362890339706254	3.296584417989173
2.9	0.8935038403328094	3.0571494677565236
3.1	0.8112092220623066	2.8325831137205633
3.3	0.6695186538254483	2.569825766934769
3.5	0.5406698962408553	2.3194453398560335
3.7	0.42845955096880595	2.0988266403083524
3.9	0.3313670064172049	1.8885618407448364


==> anc/v2_time_evolution_subplots.txt <==
# pT in GeV, v2 in % 
# pT v2_2to2_below2.4fm v2_2to2_below2.4fm_error v2_brems_below2.4fm v2_brems_below2.4fm_error v2_total_below2.4fm v2_total_below2.4fm_error v2_2to2_below3.4fm v2_2to2_below3.4fm_error v2_brems_below3.4fm v2_brems_below3.4fm_error v2_total_below3.4fm v2_total_below3.4fm_error v2_2to2_below5.4fm v2_2to2_below5.4fm_error v2_brems_below5.4fm v2_brems_below5.4fm_error v2_total_below5.4fm v2_total_below5.4fm_error v2_2to2_below10.4fm v2_2to2_below10.4fm_error v2_brems_below10.4fm v2_brems_below10.4fm_error v2_total_below10.4fm v2_total_below10.4fm_error v2_2to2_end v2_2to2_end_error v2_brems_end v2_brems_end_error v2_total_end v2_total_end_error 
0.1	-3.4639188746999996	3.11194734465	0.829030372765	1.3387060278	0.7092755353300001	1.33757735573	-1.54491243934	1.98043905714	1.40972009829	0.8105811455180001	1.3737589425699999	0.8070352765369999	-0.0442212521276	1.22056637221	3.23684987173	0.335597034285	3.2247207069500003	0.333951829633	-0.9137294577380001	0.448623875418	2.50652282011	0.0888445265164	2.4862724787499997	0.08843080768	-0.247044816692	0.135335519018	1.9857559516499999	0.024109603864900003	1.98327568478	0.0242741108913
0.3	1.1394735115499999	1.9339739916899998	0.834737716799	2.20506269742	0.8125234297370001	2.05395948693	-0.8381733565089999	1.30182004793	2.81717481009	1.21628643495	2.4171229308599997	1.14165378041	-1.5244271013200001	0.848715044758	5.93315789672	0.504954936752	5.39391771123	0.475929460917	-0.988215355076	0.23753377626099997	5.57865535024	0.135813169565	5.0642379449399995	0.127294986196	-0.6451226712020001	0.0765571470238	4.92368974361	0.0433880502142	4.48139957516	0.0411318348157
0.5	-1.1571179006599999	1.84474492241	8.54043901869	3.4294763609800003	5.29333207162	2.4843652454400003	0.00153975102717	1.40651434525	7.057570847699999	2.07941568538	5.48086135449	1.7448653209499998	-0.7978721867999999	0.81228855368	9.71641226265	0.8639634723849999	8.20497968323	0.7572676850660001	0.9170197069549999	0.24195511899599997	8.320520140560001	0.23247760079100002	6.9991674776999995	0.196907517061	1.00591163261	0.0840573885542	7.96648181234	0.0764551281986	6.8184178629100005	0.0665204392891
0.7	0.16179733391	2.05242238866	4.89356999499	4.12430642233	0.399145313377	2.82558663424	-0.337769025161	1.4118133235299999	7.37395849739	3.11668587407	4.58678240775	2.1110265085699997	1.2420447883799999	0.886665243012	9.33015968128	1.38983723488	7.290400717320001	1.05986913991	2.8205515523	0.276740110942	10.4503138814	0.40491372517099994	8.13398054595	0.296221746913	2.64891292587	0.110687976479	10.6118980702	0.133662672855	8.42662696371	0.0998885953781
0.9	0.310174274211	2.53768521291	3.39414543065	2.81322773655	1.67081541409	2.69348866284	2.53174830177	1.48755039731	13.780464913400001	4.2168749629299995	4.23518795815	2.06366114715	4.1447582945	0.8638573022789999	11.019493584200001	2.1829503001	7.82888324322	1.34679403477	4.45258429601	0.274344861801	12.106315882099999	0.6462571440639999	8.62121204118	0.36978300246900003	4.4990547553199995	0.12324312966400001	12.2080566273	0.23303197214000002	9.169473055040001	0.146772841495
1.1	1.6829898928	3.20754840168	-0.23852902737099999	1.4875303237000002	2.53147544905	3.2389771495399997	3.7786228825400006	1.81773930539	1.8110543154399998	3.7457973390899997	3.7312079301499996	2.1244126357	5.62321190903	0.8798035373490001	13.971449426300001	3.19662876442	9.18428148518	1.4660539274700002	6.34861411669	0.297624124632	12.8679178702	1.0986879973099999	8.958808753	0.494176700746	6.35392425303	0.139897667219	13.8114215323	0.39986259284	10.048759847	0.212636912227
1.3	2.79976958794	3.7559282237400002	-0.116307137897	0.757208701549	2.60036910465	3.75935136828	3.40070205545	2.2160693496	0.11158562950999999	2.59468446815	2.13947727573	2.32443083734	7.496050255929999	1.03956736134	13.9636773002	4.176595825760001	8.227815733849999	1.4705428064200001	7.29779431617	0.33723045470999996	15.4739553223	1.68498562363	9.75399460295	0.5589533149279999	8.02570870984	0.164450072439	14.6654389333	0.6637463497289999	10.6311241077	0.28623500468900004
1.5	0.931257096727	3.7810311312600002	0.11777585496	0.332993343529	1.29343897734	3.7875061846799998	6.07542350252	2.79344222377	-0.227467189671	1.3653599674999999	5.99626659392	2.78061553756	10.793994704	1.1895008677199999	9.22255612173	3.8384550616599995	10.4039276794	1.51146930936	8.99441360308	0.429378465353	16.009677041	2.75917632848	10.3533327583	0.6828041862	9.65794671327	0.210428828724	14.551255896599999	1.0872488579000001	11.1662563386	0.356468349647
1.7	5.1470061537500005	3.26918321973	-0.180015114359	0.180015114359	4.9669911849399995	3.2748448638300003	7.0510102882300005	3.6299122424399997	-0.548322605325	0.9818814434409999	7.295163250970001	3.63837984629	12.8061489309	1.42193445356	7.6174661950399996	2.73974773936	13.1688555711	1.6824721137099998	10.3778894772	0.516504085932	19.7264795599	3.7967645380999997	11.790127737899999	0.825921521761	11.0337522041	0.255109785963	16.4754725146	1.77520714888	12.2176728793	0.45974570034400003
1.9	5.04513093322	2.56500129888	0.26567554760400003	0.26567554760400003	5.31080661866	2.57742051492	12.9366045315	4.01411148514	1.35963280873	0.600013331496	13.835123826599999	4.01168959541	15.751221396100002	1.93066376345	5.90060730204	2.12305433363	17.045114059	1.9875495378499999	12.542735081600002	0.684067458772	19.3873303971	4.39157054211	13.832630467400001	0.8795427947029999	12.827387337900001	0.319251116462	19.0246609957	2.63211147222	14.108402695399999	0.589298360451
2.1	1.6756305948499999	1.53457690194	0.0	0.0	1.6756307550200003	1.53457694188	8.51081914809	3.76392724789	0.0	0.0	8.51081903141	3.7639272246199997	20.9433014813	2.16231006676	0.8978807127610001	1.1107058703700001	21.416911805999998	2.17366256572	12.311938580700001	0.8020267005959999	15.659521751300002	3.7604018441200004	13.982866042700001	1.0033189760299999	12.8809130036	0.389534262935	13.048914029799999	3.5474643278599998	12.540931812700002	0.651268552131
2.3	1.6024700800899998	1.11040358693	0.0	0.0	1.6024700761200001	1.11040357822	10.5649838857	3.10335630954	0.0	0.0	10.5649836005	3.1033562942299997	18.3327314585	2.92062081976	0.147171795182	0.455317296789	18.3863919585	2.92863924989	14.089472692200001	1.09305581369	7.1142153975	2.95833618291	14.9934648317	1.1999887726899998	13.709195508899999	0.5330447040640001	8.78507635263	4.61186730081	12.881202227300001	0.8110178417839999
2.5	0.872385022755	1.0056303822900001	0.0	0.0	0.872385079436	1.00563039135	2.61865888756	2.56211411062	0.30024626222899997	0.30024626222899997	2.6197369744600003	2.5621529935600003	18.2921150719	3.52714330045	0.879479389773	0.589947714176	18.2896154049	3.54195486074	14.209612432499998	1.34364564288	2.7064374347599998	1.86090287943	14.555528186800002	1.44841610073	13.7415548615	0.650330908518	12.6808368609	4.471152597780001	13.8116718774	0.931075321783
2.7	0.0656172078937	0.42258990739099994	0.0	0.0	0.0656172078937	0.42258990739099994	-0.8030207769440001	1.68090080692	0.0	0.0	-0.80302069354	1.68090081207	20.8092055191	3.98420400494	0.0	0.0	20.8092056432	3.9842039933700004	14.137930562500001	1.84480523826	0.6782519950739999	1.2655222990400001	14.0841873024	1.8700819122999999	14.2804707848	0.8375836108640001	5.2322679472999996	3.3821434787599998	14.412737100500001	0.9900244548360001
2.9	-0.166900791728	0.31144426594200003	0.0	0.0	-0.166900800169	0.311444262667	-0.40906478106499994	1.19070923306	0.0	0.0	-0.409064687854	1.1907092485400002	16.665521611	4.01726087798	0.0	0.0	16.6655213433	4.01726086746	15.0386891306	2.12268456463	-0.25606934337799997	0.25606934337799997	15.0386816146	2.1226850381	14.0450426604	1.0721144037	2.8974215693299996	2.3214948998000002	13.7103230874	1.19446228987
3.1	-0.352341406068	0.352341406068	0.0	0.0	-0.352341406068	0.352341406068	-0.767247245231	0.6860212901599999	0.0	0.0	-0.7672472233859999	0.686021311267	16.9681176001	3.18804635981	0.0	0.0	16.9681179198	3.18804637605	13.5618770295	2.76917207489	-0.05188101478	0.05188101478	13.608767112299999	2.76719872343	15.8339635743	1.35648705865	1.82293500495	1.41050271029	15.3590247065	1.37404074698
3.3	-0.350991567464	0.350991567464	0.0	0.0	-0.350991532171	0.350991532171	-0.101437909228	0.710680910236	0.0	0.0	-0.101437883204	0.710680921843	5.27113659873	2.76183552517	0.0	0.0	5.2711363727	2.76183552931	12.6202913823	3.34283563442	-0.00595212348711	0.00595212348711	12.630603975400001	3.34262462263	15.511170829400001	1.7371653770300002	1.62654558729	0.808276257671	15.4751526733	1.73084420265
3.5	-0.332532393279	0.332532393279	0.0	0.0	-0.332532344789	0.332532344789	-0.466379515434	0.35814764380200004	0.0	0.0	-0.466379491189	0.358147621313	5.47061317934	2.0824420953700002	0.368013650052	0.368013650052	5.83862661615	2.11232277623	9.310389440569999	3.91861021103	0.368013650052	0.368013650052	9.743115150169999	3.93170717433	14.167902829500001	2.08642418092	-0.0395055802375	0.67078439013	14.1764384693	2.1078746635599996
3.7	-0.335016687471	0.335016687471	0.0	0.0	-0.335016687471	0.335016687471	-0.193351647192	0.450080973853	0.0	0.0	-0.193351642709	0.450080987514	2.1013196323999996	1.38207855365	0.0	0.0	2.10131973344	1.3820785524599999	17.9431418905	4.096953350000001	0.0	0.0	17.9431420307	4.09695333197	18.484252023	2.566405539	-0.046377302477000004	0.046377302477000004	18.6641027392	2.5683482893100003
3.9	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.888860422509	0.925658025063	0.0	0.0	0.888860325596	0.92565802577	6.741208236269999	4.05726994041	0.0	0.0	6.74120836929	4.05726993987	15.255914869500002	3.22342320571	-0.188914729555	0.188914729555	15.711530368500002	3.2051548931

